Morse Topology, Zero Products, and Elliptic Prime Crossings

We study how the noncentral zeros of an elliptic-curve $L$-function enter the Birch--Swinnerton-Dyer (BSD) leading coefficient and the prime-scale crossings of an elliptic Chebyshev race. Under the elliptic-curve Riemann hypothesis (ECRH), the completed $L$-function yields an exact Hadamard decomposition, and the zero statistics $J_E$ and $V_E$ satisfy the positive identity $J_E=V_E/8+\Delta_E$. For seventeen rank-one isogeny classes of conductor $50700$, the first zero contributes on average $82.4%$ of $\Delta_{E,20}$, while independent edge values reveal a discrete $35/36$ zero-count split beyond height $20$. For Haar $SO(2N+1)$ we prove a fixed-dimensional hard-edge law $\Pr{J_N>y}\sim C_Ne^{-3y/2}$. A finite zero truncation also defines a Morse function on a phase torus, whose level sets and coarea density provide a topological model for crossing statistics. Motivated by false Chebyshev primes, we define elliptic crossing primes through the midpoint and half-jump of a logarithmically weighted Frobenius race. A four-stage conductor-$50700$ computation shows agreement at the level of ensemble profiles, while omitted-zero noise prevents resolution of individual shrinking-window events at height $20$. The experiment therefore identifies a quantitative resolution barrier rather than a failure of the prime-sampled transfer.

==> anc/README.md <==
# Ancillary files

Reproduction material for *Morse Topology, Zero Products, and Elliptic Prime
Crossings: Arithmetic Information at the Interface of ECRH and BSD*.

Michel Planat, Université Marie et Louis Pasteur, Institut FEMTO-ST, CNRS,
Besançon, France — michel.planat@femto-st.fr

## Requirements

    python3 -m pip install -r requirements.txt

(numpy, scipy, pandas, matplotlib; see `requirements.txt` for versions.)

## Scripts

`make_crossing_figure.py`
    Builds Figure 3, the four ingredients of the crossing condition.
    Self-contained: it point-counts the Frobenius traces of the rank-one curve
    y^2 + y = x^3 - x by exact evaluation of the Legendre symbol, and needs no
    input file. Writes `crossing_definition.pdf` to the working directory.

        python3 make_crossing_figure.py

`analyze_finiteX_v12_50700.py`
    The four-stage finite-X computation of Section 8.5 for the seventeen
    rank-one isogeny classes of conductor 50700: asymptotic Bessel density,
    finite continuous coarea local time, prime-sampled zero field, and the
    exact log-weighted arithmetic crossings. Consumes the files in `data/`
    and regenerates the summary tables and metrics.

`make_v13_figures.py`
    Builds Figures 1, 2, 4 and 5 from the outputs of the analysis script.

## Data

`data/ap_50700_rank1_17.csv`
    Frobenius traces a_q(E) at every good prime q <= 50000 for one integral
    representative of each of the seventeen isogeny classes, by exact point
    counting. Bad primes 2, 3, 5, 13 are omitted.

`data/finiteX_50700_v12_regenerated_zeros.csv`
    Positive ordinates below height 20, regenerated independently from modular
    coefficients through the odd Fourier-sine representation of the completed
    function.

`data/finiteX_50700_v12_zero_validation.csv`
    Agreement of the regenerated ordinates with the stored values, and of the
    completed central derivatives.

`data/finiteX_50700_v12_four_stage_curve_level.csv`
`data/finiteX_50700_v12_four_stage_level_summary.csv`
`data/finiteX_50700_v12_four_stage_metrics.json`
`data/finiteX_50700_v12_four_stage_report.md`
    Per-curve and ensemble results of the four-stage diagnostic, on the fixed
    level grid y = -2, -1.5, ..., 2.

`data/finiteX_50700_v12_field_fidelity.csv`
    Classwise correlation, affine slope, RMS field discrepancy, median
    Frobenius half-window, and Jaccard overlap of the crossing sets.

`data/finiteX_50700_v12_delta_decomposition.csv`
    The decomposition J_{E,20} = V_{E,20}/8 + Delta_{E,20} and the first-zero
    share of Delta.

`data/intrinsic_elliptic_50700_spectral_bessel_summary.csv`
    Bessel-product density values used for the asymptotic stage.

## Note

`README_numerics.md` documents the earlier version of the numerical pipeline
and is retained for provenance. Where the two disagree, the present paper uses
the log-weighted race and the midpoint convention of Section 8.1; see the
spectral midpoint definition in Section 8.5.


==> anc/README_numerics.md <==
# Version 12 package

## Main manuscript

- `elliptic_spectral_bsd_program12.pdf` — compiled 29-page manuscript.
- `elliptic_spectral_bsd_program12.tex` — complete LaTeX source.
- `finiteX_50700_v12_four_stage_profile.pdf` — four-stage level-profile figure.
- `finiteX_50700_v12_field_error_vs_window.pdf` — field-error and Frobenius-window figure.

## Audit response

- `version12_audit_response.md` — itemized disposition of the Version-11 audit.

## Corrected numerical experiment

- `analyze_finiteX_v12_50700.py` — complete analysis and figure-generation script.
- `ap_50700_rank1_17.csv` — prime traces for the seventeen rank-one conductor-50700 classes.
- `intrinsic_elliptic_50700_spectral_bessel_summary.csv` — zero-side input summary.
- `finiteX_50700_v12_four_stage_report.md` — numerical report.
- `finiteX_50700_v12_four_stage_metrics.json` — machine-readable principal metrics.
- `finiteX_50700_v12_four_stage_level_summary.csv` — fixed level-grid results.
- `finiteX_50700_v12_four_stage_curve_level.csv` — curve-by-level results.
- `finiteX_50700_v12_field_fidelity.csv` — curve-level field and event diagnostics.
- `finiteX_50700_v12_delta_decomposition.csv` — exact truncated \(J=V/8+\Delta\) decomposition.
- `finiteX_50700_v12_regenerated_zeros.csv` — regenerated zero lists below height 20.
- `finiteX_50700_v12_zero_validation.csv` — numerical validation summary.

## Reproduction

Python dependencies:

```text
numpy
pandas
scipy
matplotlib
```

Run in the directory containing the script and the two input CSV files:

```bash
python analyze_finiteX_v12_50700.py
```

A clean rerun reproduced the principal metrics JSON byte-for-byte.


==> anc/analyze_finiteX_v12_50700.py <==
#!/usr/bin/env python3
"""Version-12 four-stage diagnostic for conductor-50700 elliptic crossings.

Corrections relative to Version 11:
  * the arithmetic race is logarithmically weighted;
  * the Fourier field is used at its midpoint value, with no extra half-jump;
  * the exactly computable omitted prime-power terms are restored;
  * event fidelity is compared with the unavoidable zero-tail noise at T0=20.

Stages:
  1. asymptotic Bessel-product density (zeros <= 20 + Gaussian tail),
  2. finite continuous local time of the zero-generated phase flow,
  3. prime-sampled corrected zero field plus exact prime-power correction,
  4. exact logarithmically weighted arithmetic midpoint crossings.

The script regenerates the first 35/36 positive zeros directly from modular
coefficients. At the bad primes of conductor 50700, the local factors are
fixed by the conductor exponents: a_2=a_5=a_13=0 and a_3=+/-1.
"""
from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
import json
import math
import zipfile

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.optimize import brentq
from scipy.special import j0
from scipy.stats import pearsonr, spearmanr

BASE = Path(__file__).resolve().parent
AP_FILE = BASE / "ap_50700_rank1_17.csv"
SPECTRAL_FILE = BASE / "intrinsic_elliptic_50700_spectral_bessel_summary.csv"

CONDUCTOR = 50700
A = math.sqrt(CONDUCTOR) / (2.0 * math.pi)
Q0 = 100
XMAX = 50_000
U0 = math.log(Q0)
U1 = math.log(XMAX)
DURATION = U1 - U0
LEVELS = np.arange(-2.0, 2.0001, 0.5)

CURVES = [
    "50700.a", "50700.u", "50700.v", "50700.bg", "50700.bh",
    "50700.w", "50700.z", "50700.j", "50700.be", "50700.m",
    "50700.c", "50700.d", "50700.i", "50700.p", "50700.q",
    "50700.x", "50700.y",
]

# Integral models y^2 = x^3 + a2*x^2 + a4*x + a6.
MODELS = {
    "50700.a": (-1, -897108, -326301288),
    "50700.u": (1, 146467, 10098063),
    "50700.v": (1, -445033, 113800688),
    "50700.bg": (1, -529533, 341676063),
    "50700.bh": (1, -1733, -65337),
    "50700.w": (1, -22533, 1162188),
    "50700.z": (1, -4788, 109188),
    "50700.j": (-1, -119708, 13887912),
    "50700.be": (1, -809228, 243122868),
    "50700.m": (-1, -20230708, 30430819912),
    "50700.c": (-1, -10243653, -12829937823),
    "50700.d": (-1, -288708, 68955912),
    "50700.i": (-1, -9013, 352897),
    "50700.p": (-1, -2253, 39402),
    "50700.q": (-1, -5308, -146888),
    "50700.x": (1, -89491133, 751020274863),
    "50700.y": (1, -292933, -142373737),
}


def point_count_ap(p: int, model: tuple[int, int, int]) -> int:
    """Trace from the displayed integral model; used only to get a_3."""
    a2, a4, a6 = model
    residues = {(y * y) % p for y in range(p)}
    char_sum = 0
    for x in range(p):
        rhs = (x**3 + a2 * x * x + a4 * x + a6) % p
        if rhs == 0:
            chi = 0
        elif rhs in residues:
            chi = 1
        else:
            chi = -1
        char_sum += chi
    return -char_sum


def make_spf(nmax: int) -> list[int]:
    spf = list(range(nmax + 1))
    spf[1] = 1
    for p in range(2, int(math.sqrt(nmax)) + 1):
        if spf[p] == p:
            for m in range(p * p, nmax + 1, p):
                if spf[m] == m:
                    spf[m] = p
    return spf


def build_coefficients(curve: str, ap_by_prime: pd.DataFrame, nmax: int = 2500) -> np.ndarray:
    """Generate a_n multiplicatively from the local Euler factors."""
    spf = make_spf(nmax)
    local_ap: dict[int, int] = {}
    a3 = point_count_ap(3, MODELS[curve])
    bad_values = {2: 0, 3: a3, 5: 0, 13: 0}
    for p in range(2, nmax + 1):
        if spf[p] != p:
            continue
        if p in bad_values:
            local_ap[p] = bad_values[p]
        else:
            local_ap[p] = int(ap_by_prime.loc[p, curve])

    pp_coeff: dict[int, list[int]] = {}
    for p, ap in local_ap.items():
        max_e = int(math.log(nmax, p))
        vals = [1, ap]
        for _e in range(2, max_e + 1):
            if CONDUCTOR % p == 0:
                vals.append(vals[-1] * ap)
            else:
                vals.append(ap * vals[-1] - p * vals[-2])
        pp_coeff[p] = vals

    coeff = np.zeros(nmax + 1, dtype=float)
    coeff[1] = 1.0
    for n in range(2, nmax + 1):
        m = n
        value = 1
        while m > 1:
            p = spf[m]
            e = 0
            while m % p == 0:
                m //= p
                e += 1
            value *= pp_coeff[p][e]
        coeff[n] = float(value)
    return coeff


def regenerate_zeros(
    curve: str,
    ap_by_prime: pd.DataFrame,
    nmax: int = 2500,
    du: float = 0.0005,
    umax: float = 8.0,
    tmax: float = 20.0,
    scan_step: float = 0.01,
) -> tuple[np.ndarray, float, float]:
    """Regenerate critical-line zeros from the odd Fourier-sine transform."""
    coeff = build_coefficients(curve, ap_by_prime, nmax=nmax)
    u = np.arange(0.0, umax + du / 2.0, du)
    q = np.exp(-np.exp(u) / A)
    f = np.polynomial.polynomial.polyval(q, coeff)
    h = np.exp(u) * f
    h[0] = 0.0

    weights = np.full_like(u, du)
    weights[0] *= 0.5
    weights[-1] *= 0.5
    hw = 2.0 * h * weights

    t_grid = np.arange(0.001, tmax + scan_step, scan_step)
    values = np.empty_like(t_grid)
    chunk = 200
    for start in range(0, len(t_grid), chunk):
        block = t_grid[start:start + chunk]
        values[start:start + chunk] = np.sin(block[:, None] * u[None, :]) @ hw
    brackets = np.where(values[:-1] * values[1:] < 0.0)[0]

    def transform(t: float) -> float:
        return float(np.dot(np.sin(t * u), hw))

    roots = np.array([
        brentq(transform, t_grid[i], t_grid[i + 1], xtol=2e-12, rtol=1e-14)
        for i in brackets
    ])
    completed_derivative = 2.0 * float(np.trapezoid(h * u, u))
    fricke_residual = float(abs(np.polynomial.polynomial.polyval(math.exp(-1.0 / A), coeff)))
    return roots, completed_derivative, fricke_residual


def phase_field(gamma: np.ndarray, u: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    """Centred truncated explicit-formula field and its u-derivative."""
    gamma = np.asarray(gamma, dtype=float)
    u = np.asarray(u, dtype=float)
    den = 0.25 + gamma * gamma
    phase = np.outer(u, gamma)
    field = ((np.cos(phase) + 2.0 * gamma * np.sin(phase)) / den).sum(axis=1)
    derivative = ((-gamma * np.sin(phase) + 2.0 * gamma * gamma * np.cos(phase)) / den).sum(axis=1)
    return field, derivative


def phase_scalar(gamma: np.ndarray, u: float) -> float:
    den = 0.25 + gamma * gamma
    phase = gamma * u
    return float(np.sum((np.cos(phase) + 2.0 * gamma * np.sin(phase)) / den))


def phase_derivative_scalar(gamma: np.ndarray, u: float) -> float:
    den = 0.25 + gamma * gamma
    phase = gamma * u
    return float(np.sum((-gamma * np.sin(phase) + 2.0 * gamma * gamma * np.cos(phase)) / den))


def continuous_local_time(gamma: np.ndarray, level: float, grid_step: float = 0.0005) -> tuple[float, int, float]:
    """Finite-time coarea/local-time sum on [log Q0, log Xmax]."""
    grid = np.arange(U0, U1 + grid_step / 2.0, grid_step)
    values, _ = phase_field(gamma, grid)
    shifted = values - level
    brackets = np.where(shifted[:-1] * shifted[1:] < 0.0)[0]
    slopes: list[float] = []
    for i in brackets:
        root = brentq(lambda uu: phase_scalar(gamma, uu) - level,
                      grid[i], grid[i + 1], xtol=1e-12, rtol=1e-14)
        slopes.append(phase_derivative_scalar(gamma, root))
    local_time = sum(1.0 / abs(s) for s in slopes) / DURATION if slopes else 0.0
    min_slope = min((abs(s) for s in slopes), default=float("nan"))
    return float(local_time), len(slopes), float(min_slope)


def asymptotic_density(gamma: np.ndarray, tail_variance: float, levels: np.ndarray) -> dict[float, float]:
    """Fourier inversion of the Bessel product with Gaussian tail closure."""
    t = np.linspace(0.0, 30.0, 30001)
    amplitudes = 2.0 / np.sqrt(0.25 + gamma * gamma)
    phi = np.prod(j0(t[:, None] * amplitudes[None, :]), axis=1)
    phi *= np.exp(-0.5 * tail_variance * t * t)
    return {
        float(level): float(np.trapezoid(phi * np.cos(t * level), t) / math.pi)
        for level in levels
    }


def weighted_crossing(midpoint: np.ndarray, half_jump: np.ndarray, aq: np.ndarray, level: float) -> tuple[float, int, float, float, np.ndarray]:
    mask = (aq != 0.0) & (np.abs(midpoint - level) < np.abs(half_jump))
    weights = np.zeros_like(aq, dtype=float)
    weights[mask] = 1.0 / np.abs(aq[mask])
    total = float(weights.sum() / DURATION)
    up = float(weights[(mask) & (aq < 0)].sum() / DURATION)
    down = float(weights[(mask) & (aq > 0)].sum() / DURATION)
    return total, int(mask.sum()), up, down, mask


def exact_logweighted_midpoint(ap: pd.DataFrame, curve: str) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    """Midpoint of the log-weighted prime race, centred by mu_E=1."""
    q_all = ap["q"].to_numpy(dtype=float)
    aq_all = ap[curve].to_numpy(dtype=float)
    logq_all = np.log(q_all)
    weighted = aq_all * logq_all / np.sqrt(q_all)
    cumulative_before = np.concatenate([[0.0], np.cumsum(weighted[:-1])])
    midpoint = (-cumulative_before - weighted / 2.0) / np.sqrt(q_all)
    half_jump = aq_all * logq_all / (2.0 * q_all)
    keep = (q_all > Q0) & (q_all <= XMAX)
    return q_all[keep], aq_all[keep], midpoint[keep] - 1.0, half_jump[keep]


def prime_power_correction(
    curve: str, ap_by_prime: pd.DataFrame, q_eval: np.ndarray
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Return 1 + omitted prime powers / sqrt(x).

    The log-weighted race contains only first powers of good primes. The full
    explicit formula contains every local von Mangoldt coefficient. Hence the
    centred prime-only field equals the centred full field plus 1 and the
    omitted terms: all powers m>=2 at good primes and all powers m>=1 at bad
    primes. We also return the square-only and higher-power pieces separately.
    """
    max_x = int(np.max(q_eval))
    spf = make_spf(max_x)
    events_all: list[tuple[int, float]] = []
    events_square: list[tuple[int, float]] = []
    events_higher: list[tuple[int, float]] = []

    for p in range(2, max_x + 1):
        if spf[p] != p:
            continue
        logp = math.log(p)
        if CONDUCTOR % p == 0:
            if p in (2, 5, 13):
                ap_bad = 0
            elif p == 3:
                ap_bad = point_count_ap(3, MODELS[curve])
            else:
                ap_bad = 0
            if ap_bad == 0:
                continue
            lam = ap_bad / math.sqrt(p)
            m, n = 1, p
            while n <= max_x:
                value = (lam ** m) * logp
                events_all.append((n, value))
                events_higher.append((n, value))
                m += 1
                n *= p
            continue

        if p not in ap_by_prime.index:
            continue
        lam = float(ap_by_prime.loc[p, curve]) / math.sqrt(p)
        c_prev2, c_prev1 = 2.0, lam
        m, n = 2, p * p
        while n <= max_x:
            c_m = lam * c_prev1 - c_prev2
            value = c_m * logp
            events_all.append((n, value))
            if m == 2:
                events_square.append((n, value))
            else:
                events_higher.append((n, value))
            c_prev2, c_prev1 = c_prev1, c_m
            m += 1
            n *= p

    def evaluate(events: list[tuple[int, float]]) -> np.ndarray:
        if not events:
            return np.zeros_like(q_eval, dtype=float)
        events.sort(key=lambda z: z[0])
        locations = np.array([z[0] for z in events], dtype=int)
        cumulative = np.cumsum([z[1] for z in events], dtype=float)
        indices = np.searchsorted(locations, q_eval, side="right") - 1
        out = np.zeros_like(q_eval, dtype=float)
        mask = indices >= 0
        out[mask] = cumulative[indices[mask]] / np.sqrt(q_eval[mask])
        return out

    square = evaluate(events_square)
    higher = evaluate(events_higher)
    full = 1.0 + evaluate(events_all)
    return full, square, higher


def descriptive_stats(x: np.ndarray, y: np.ndarray) -> dict[str, float]:
    p = pearsonr(x, y)
    s = spearmanr(x, y)
    return {
        "mean_difference": float(np.mean(x - y)),
        "rmse": float(np.sqrt(np.mean((x - y) ** 2))),
        "pearson": float(p.statistic),
        "pearson_p": float(p.pvalue),
        "spearman": float(s.statistic),
        "spearman_p": float(s.pvalue),
    }


def main() -> None:
    ap = pd.read_csv(AP_FILE)
    ap_by_prime = ap.set_index("q")
    spectral = pd.read_csv(SPECTRAL_FILE).set_index("class")

    # Regenerate and validate the zero lists.
    zeros: dict[str, np.ndarray] = {}
    zero_rows: list[dict[str, float | int | str]] = []
    validation_rows: list[dict[str, float | int | str]] = []
    for curve in CURVES:
        roots, completed_derivative, fricke_residual = regenerate_zeros(curve, ap_by_prime)
        zeros[curve] = roots
        target_derivative = float(spectral.loc[curve, "completed_Lprime"])
        validation_rows.append({
            "class": curve,
            "nzeros_20": len(roots),
            "gamma1_regenerated": float(roots[0]),
            "gamma1_archived": float(spectral.loc[curve, "gamma1"]),
            "gamma1_difference": float(roots[0] - spectral.loc[curve, "gamma1"]),
            "completed_derivative_regenerated": completed_derivative,
            "completed_derivative_archived": target_derivative,
            "relative_derivative_error": float(completed_derivative / target_derivative - 1.0),
            "fricke_residual_at_u0": fricke_residual,
        })
        for k, gamma in enumerate(roots, start=1):
            zero_rows.append({"class": curve, "index": k, "gamma": float(gamma)})
    pd.DataFrame(zero_rows).to_csv(BASE / "finiteX_50700_v12_regenerated_zeros.csv", index=False)
    validation = pd.DataFrame(validation_rows)
    validation.to_csv(BASE / "finiteX_50700_v12_zero_validation.csv", index=False)

    delta_rows: list[dict[str, float | str]] = []
    for curve in CURVES:
        gamma = zeros[curve]
        b = 1.0 / (1.0 + 4.0 * gamma * gamma)
        v20 = float(8.0 * np.sum(b))
        j20 = float(np.sum(-np.log1p(-b)))
        delta20 = j20 - v20 / 8.0
        delta1 = float(-math.log1p(-b[0]) - b[0])
        delta_rows.append({
            "class": curve,
            "J20": j20,
            "V20": v20,
            "Delta20": delta20,
            "Delta_first_zero": delta1,
            "first_zero_share_of_Delta": delta1 / delta20,
            "gamma1": float(gamma[0]),
        })
    delta_frame = pd.DataFrame(delta_rows)
    delta_frame.to_csv(BASE / "finiteX_50700_v12_delta_decomposition.csv", index=False)

    q_use = ap.loc[(ap["q"] > Q0) & (ap["q"] <= XMAX), "q"].to_numpy(dtype=float)
    logq = np.log(q_use)

    records: list[dict[str, float | int | str]] = []
    fidelity_rows: list[dict[str, float | int | str]] = []

    for curve in CURVES:
        gamma = zeros[curve]
        densities = asymptotic_density(
            gamma, float(spectral.loc[curve, "vtail_T20"]), LEVELS
        )

        q_exact, aq, arithmetic_midpoint, half_jump = exact_logweighted_midpoint(ap, curve)
        if not np.array_equal(q_exact, q_use):
            raise RuntimeError("Prime-grid mismatch")

        zero_midpoint, _ = phase_field(gamma, logq)
        pp_correction, square_piece, higher_piece = prime_power_correction(
            curve, ap_by_prime, q_use
        )
        # A Fourier explicit formula takes the midpoint value at a jump. No
        # additional H_E(q) translation is made. The exactly computable
        # prime-power correction converts the full spectral field to the
        # prime-only log-weighted race.
        spectral_midpoint = zero_midpoint + pp_correction

        error = arithmetic_midpoint - spectral_midpoint
        exact_center_mask = np.abs(arithmetic_midpoint) < np.abs(half_jump)
        model_center_mask = np.abs(spectral_midpoint) < np.abs(half_jump)
        intersection = int(np.sum(exact_center_mask & model_center_mask))
        union = int(np.sum(exact_center_mask | model_center_mask))
        nonzero = aq != 0.0
        slope = float(np.cov(spectral_midpoint, arithmetic_midpoint, ddof=0)[0, 1]
                      / np.var(spectral_midpoint))
        fidelity_rows.append({
            "class": curve,
            "field_correlation": float(np.corrcoef(arithmetic_midpoint, spectral_midpoint)[0, 1]),
            "field_affine_slope": slope,
            "field_mean_error_arithmetic_minus_spectral": float(np.mean(error)),
            "field_rmse": float(np.sqrt(np.mean(error * error))),
            "field_error_std": float(np.std(error)),
            "prime_power_correction_mean": float(np.mean(pp_correction)),
            "prime_square_piece_mean": float(np.mean(square_piece)),
            "higher_power_piece_mean": float(np.mean(higher_piece)),
            "tail_standard_deviation_T20": float(math.sqrt(float(spectral.loc[curve, "vtail_T20"]))),
            "median_half_window": float(np.median(np.abs(half_jump[nonzero]))),
            "mean_half_window": float(np.mean(np.abs(half_jump[nonzero]))),
            "exact_center_crossings": int(exact_center_mask.sum()),
            "spectral_center_crossings": int(model_center_mask.sum()),
            "intersection": intersection,
            "jaccard": float(intersection / union) if union else float("nan"),
            "exact_recall": float(intersection / exact_center_mask.sum()) if exact_center_mask.sum() else float("nan"),
            "spectral_precision": float(intersection / model_center_mask.sum()) if model_center_mask.sum() else float("nan"),
        })

        for level in LEVELS:
            continuous, n_cont, min_slope = continuous_local_time(gamma, float(level))
            prime_spectral, n_prime, up_prime, down_prime, _ = weighted_crossing(
                spectral_midpoint, half_jump, aq, float(level)
            )
            arithmetic, n_arith, up_arith, down_arith, _ = weighted_crossing(
                arithmetic_midpoint, half_jump, aq, float(level)
            )
            records.append({
                "class": curve,
                "level_offset": float(level),
                "asymptotic_bessel_density": densities[float(level)],
                "finite_continuous_local_time": continuous,
                "finite_continuous_crossings": n_cont,
                "minimum_continuous_crossing_slope": min_slope,
                "prime_sampled_spectral_local_time": prime_spectral,
                "prime_sampled_spectral_crossings": n_prime,
                "prime_sampled_spectral_up": up_prime,
                "prime_sampled_spectral_down": down_prime,
                "exact_arithmetic_local_time": arithmetic,
                "exact_arithmetic_crossings": n_arith,
                "exact_arithmetic_up": up_arith,
                "exact_arithmetic_down": down_arith,
            })

    curve_level = pd.DataFrame(records)
    curve_level.to_csv(BASE / "finiteX_50700_v12_four_stage_curve_level.csv", index=False)
    fidelity = pd.DataFrame(fidelity_rows)
    fidelity.to_csv(BASE / "finiteX_50700_v12_field_fidelity.csv", index=False)

    summary = curve_level.groupby("level_offset").agg(
        asymptotic_mean=("asymptotic_bessel_density", "mean"),
        asymptotic_sem=("asymptotic_bessel_density", lambda x: x.std(ddof=1) / math.sqrt(len(x))),
        continuous_mean=("finite_continuous_local_time", "mean"),
        continuous_median=("finite_continuous_local_time", "median"),
        continuous_sem=("finite_continuous_local_time", lambda x: x.std(ddof=1) / math.sqrt(len(x))),
        prime_spectral_mean=("prime_sampled_spectral_local_time", "mean"),
        prime_spectral_median=("prime_sampled_spectral_local_time", "median"),
        prime_spectral_sem=("prime_sampled_spectral_local_time", lambda x: x.std(ddof=1) / math.sqrt(len(x))),
        arithmetic_mean=("exact_arithmetic_local_time", "mean"),
        arithmetic_median=("exact_arithmetic_local_time", "median"),
        arithmetic_sem=("exact_arithmetic_local_time", lambda x: x.std(ddof=1) / math.sqrt(len(x))),
        continuous_crossings=("finite_continuous_crossings", "sum"),
        prime_spectral_crossings=("prime_sampled_spectral_crossings", "sum"),
        arithmetic_crossings=("exact_arithmetic_crossings", "sum"),
    ).reset_index()
    summary.to_csv(BASE / "finiteX_50700_v12_four_stage_level_summary.csv", index=False)

    centre = curve_level[curve_level["level_offset"] == 0.0].copy()
    centre_metrics = {
        "asymptotic_mean": float(centre["asymptotic_bessel_density"].mean()),
        "continuous_mean": float(centre["finite_continuous_local_time"].mean()),
        "continuous_median": float(centre["finite_continuous_local_time"].median()),
        "prime_spectral_mean": float(centre["prime_sampled_spectral_local_time"].mean()),
        "arithmetic_mean": float(centre["exact_arithmetic_local_time"].mean()),
        "continuous_total_crossings": int(centre["finite_continuous_crossings"].sum()),
        "prime_spectral_total_crossings": int(centre["prime_sampled_spectral_crossings"].sum()),
        "arithmetic_total_crossings": int(centre["exact_arithmetic_crossings"].sum()),
        "continuous_vs_asymptotic": descriptive_stats(
            centre["finite_continuous_local_time"].to_numpy(),
            centre["asymptotic_bessel_density"].to_numpy(),
        ),
        "prime_spectral_vs_asymptotic": descriptive_stats(
            centre["prime_sampled_spectral_local_time"].to_numpy(),
            centre["asymptotic_bessel_density"].to_numpy(),
        ),
        "arithmetic_vs_asymptotic": descriptive_stats(
            centre["exact_arithmetic_local_time"].to_numpy(),
            centre["asymptotic_bessel_density"].to_numpy(),
        ),
    }
    profile_metrics = {}
    asym = summary["asymptotic_mean"].to_numpy()
    for column, label in [
        ("continuous_mean", "continuous"),
        ("prime_spectral_mean", "prime_spectral"),
        ("arithmetic_mean", "arithmetic"),
    ]:
        values = summary[column].to_numpy()
        profile_metrics[label] = {
            "mean_bias": float(np.mean(values - asym)),
            "rmse": float(np.sqrt(np.mean((values - asym) ** 2))),
            "max_absolute_difference": float(np.max(np.abs(values - asym))),
        }
    profile_metrics["prime_spectral_to_arithmetic_rmse"] = float(np.sqrt(np.mean(
        (summary["prime_spectral_mean"].to_numpy() - summary["arithmetic_mean"].to_numpy()) ** 2
    )))

    fidelity_metrics = {
        "mean_field_correlation": float(fidelity["field_correlation"].mean()),
        "median_field_correlation": float(fidelity["field_correlation"].median()),
        "mean_affine_slope": float(fidelity["field_affine_slope"].mean()),
        "mean_field_rmse": float(fidelity["field_rmse"].mean()),
        "mean_field_error_std": float(fidelity["field_error_std"].mean()),
        "mean_tail_standard_deviation_T20": float(fidelity["tail_standard_deviation_T20"].mean()),
        "error_std_to_tail_sd_ratio": float(fidelity["field_error_std"].mean() / fidelity["tail_standard_deviation_T20"].mean()),
        "mean_prime_power_correction": float(fidelity["prime_power_correction_mean"].mean()),
        "mean_median_half_window": float(fidelity["median_half_window"].mean()),
        "rmse_to_window_ratio": float(fidelity["field_rmse"].mean() / fidelity["median_half_window"].mean()),
        "mean_jaccard": float(fidelity["jaccard"].mean()),
        "mean_exact_recall": float(fidelity["exact_recall"].mean()),
        "mean_spectral_precision": float(fidelity["spectral_precision"].mean()),
    }

    metrics = {
        "configuration": {
            "conductor": CONDUCTOR,
            "Q0": Q0,
            "Xmax": XMAX,
            "logarithmic_duration": DURATION,
            "number_of_curves": len(CURVES),
            "levels": LEVELS.tolist(),
        },
        "zero_validation": {
            "maximum_gamma1_absolute_difference": float(validation["gamma1_difference"].abs().max()),
            "maximum_completed_derivative_relative_error": float(validation["relative_derivative_error"].abs().max()),
            "maximum_fricke_residual": float(validation["fricke_residual_at_u0"].max()),
        },
        "delta_decomposition": {
            "mean_Delta20": float(delta_frame["Delta20"].mean()),
            "minimum_Delta20": float(delta_frame["Delta20"].min()),
            "maximum_Delta20": float(delta_frame["Delta20"].max()),
            "mean_first_zero_share": float(delta_frame["first_zero_share_of_Delta"].mean()),
            "minimum_first_zero_share": float(delta_frame["first_zero_share_of_Delta"].min()),
            "maximum_first_zero_share": float(delta_frame["first_zero_share_of_Delta"].max()),
        },
        "centre": centre_metrics,
        "level_profile": profile_metrics,
        "field_fidelity": fidelity_metrics,
    }
    (BASE / "finiteX_50700_v12_four_stage_metrics.json").write_text(
        json.dumps(metrics, indent=2), encoding="utf-8"
    )

    # Main level-profile plot.
    fig, ax = plt.subplots(figsize=(7.5, 4.8))
    ax.plot(summary["level_offset"], summary["asymptotic_mean"], marker="o",
            label="asymptotic Bessel density")
    ax.plot(summary["level_offset"], summary["continuous_mean"], marker="o",
            label="finite continuous zero flow")
    ax.plot(summary["level_offset"], summary["prime_spectral_mean"], marker="o",
            label="prime-sampled zero field")
    ax.plot(summary["level_offset"], summary["arithmetic_mean"], marker="o",
            label="exact arithmetic crossings")
    ax.set_xlabel(r"level offset $c-\mu_E$")
    ax.set_ylabel("ensemble mean local-time estimate")
    ax.set_title("Four-stage finite-X diagnostic at conductor 50700")
    ax.grid(True, alpha=0.25)
    ax.legend(fontsize=8)
    fig.tight_layout()
    fig.savefig(BASE / "finiteX_50700_v12_four_stage_profile.pdf", bbox_inches="tight")
    fig.savefig(BASE / "finiteX_50700_v12_four_stage_profile.png", dpi=200, bbox_inches="tight")
    plt.close(fig)

    # Centre-stage comparison, mean and median to reveal tangency sensitivity.
    labels = ["asymptotic", "continuous", "prime-spectral", "arithmetic"]
    means = [
        centre["asymptotic_bessel_density"].mean(),
        centre["finite_continuous_local_time"].mean(),
        centre["prime_sampled_spectral_local_time"].mean(),
        centre["exact_arithmetic_local_time"].mean(),
    ]
    medians = [
        centre["asymptotic_bessel_density"].median(),
        centre["finite_continuous_local_time"].median(),
        centre["prime_sampled_spectral_local_time"].median(),
        centre["exact_arithmetic_local_time"].median(),
    ]
    x = np.arange(len(labels))
    width = 0.36
    fig, ax = plt.subplots(figsize=(7.0, 4.5))
    ax.bar(x - width / 2, means, width, label="mean")
    ax.bar(x + width / 2, medians, width, label="median")
    ax.set_xticks(x, labels)
    ax.set_ylabel("centred local-time estimate")
    ax.set_title("Centred finite-X decomposition")
    ax.grid(True, axis="y", alpha=0.25)
    ax.legend()
    fig.tight_layout()
    fig.savefig(BASE / "finiteX_50700_v12_centre_decomposition.pdf", bbox_inches="tight")
    fig.savefig(BASE / "finiteX_50700_v12_centre_decomposition.png", dpi=200, bbox_inches="tight")
    plt.close(fig)

    # Coarse field fidelity versus shrinking-window scale.
    fig, ax = plt.subplots(figsize=(6.8, 4.5))
    ax.scatter(fidelity["median_half_window"], fidelity["field_rmse"], s=36)
    for _, row in fidelity.iterrows():
        ax.annotate(str(row["class"]).replace("50700.", ""),
                    (row["median_half_window"], row["field_rmse"]),
                    xytext=(3, 3), textcoords="offset points", fontsize=7)
    lo = min(fidelity["median_half_window"].min(), fidelity["field_rmse"].min())
    hi = max(fidelity["median_half_window"].max(), fidelity["field_rmse"].max())
    ax.plot([lo, hi], [lo, hi], linestyle="--", linewidth=1,
            label="error = half-window")
    tail_sd = float(fidelity["tail_standard_deviation_T20"].mean())
    ax.axhline(tail_sd, linestyle=":", linewidth=1.2,
               label=r"predicted omitted-zero $\sigma_{>20}$")
    ax.set_xlabel("median Frobenius half-window")
    ax.set_ylabel("RMS arithmetic-minus-spectral field error")
    ax.set_title("T=20 truncation noise dominates shrinking windows")
    ax.grid(True, alpha=0.25)
    ax.legend(fontsize=8)
    fig.tight_layout()
    fig.savefig(BASE / "finiteX_50700_v12_field_error_vs_window.pdf", bbox_inches="tight")
    fig.savefig(BASE / "finiteX_50700_v12_field_error_vs_window.png", dpi=200, bbox_inches="tight")
    plt.close(fig)

    # Compact LaTeX table.
    lines = [
        r"\begin{tabular}{@{}lrrrr@{}}", r"\toprule",
        r"$c-\mu_E$ & Asymptotic & Continuous & Prime-spectral & Arithmetic \\",
        r"\midrule",
    ]
    for _, row in summary.iterrows():
        lines.append(
            f"{row['level_offset']:.1f} & {row['asymptotic_mean']:.4f} & "
            f"{row['continuous_mean']:.4f} & {row['prime_spectral_mean']:.4f} & "
            f"{row['arithmetic_mean']:.4f} " + r"\\"
        )
    lines.extend([r"\bottomrule", r"\end{tabular}"])
    (BASE / "finiteX_50700_v12_four_stage_table.tex").write_text("\n".join(lines) + "\n", encoding="utf-8")

    # Human-readable report.
    c = metrics["centre"]
    f = metrics["field_fidelity"]
    p = metrics["level_profile"]
    report = f"""# Version-12 corrected four-stage diagnostic at conductor 50700

## Configuration

- Seventeen rank-one isogeny classes.
- Log-weighted good-prime race: `{Q0} < q <= {XMAX}`.
- No half-jump translation is added to the Fourier midpoint.
- All exactly computable omitted prime-power terms are restored.
- Level offsets: `-2,-1.5,...,2` relative to the rank-one mean `mu_E=1`.
- The first 35 or 36 zeros below height 20 were regenerated from the modular coefficients.

## Numerical validation

- Maximum absolute discrepancy in the first ordinate: `{metrics['zero_validation']['maximum_gamma1_absolute_difference']:.3e}`.
- Maximum relative discrepancy in the completed central derivative: `{metrics['zero_validation']['maximum_completed_derivative_relative_error']:.3e}`.
- Maximum Fricke-centre residual: `{metrics['zero_validation']['maximum_fricke_residual']:.3e}`.

## Centred level

| Stage | Ensemble mean | Ensemble median | Total events/crossings |
|---|---:|---:|---:|
| Asymptotic Bessel density | {c['asymptotic_mean']:.6f} | {centre['asymptotic_bessel_density'].median():.6f} | -- |
| Finite continuous zero flow | {c['continuous_mean']:.6f} | {c['continuous_median']:.6f} | {c['continuous_total_crossings']} |
| Prime-sampled corrected zero field | {c['prime_spectral_mean']:.6f} | {centre['prime_sampled_spectral_local_time'].median():.6f} | {c['prime_spectral_total_crossings']} |
| Exact arithmetic crossings | {c['arithmetic_mean']:.6f} | {centre['exact_arithmetic_local_time'].median():.6f} | {c['arithmetic_total_crossings']} |

The continuous finite-time mean is unstable because the logarithmic interval has length only
`{DURATION:.3f}` and several curves pass near tangencies.  Its mean is `{c['continuous_mean']:.3f}`
but its median is only `{c['continuous_median']:.3f}`.

## Level-profile error relative to the asymptotic density

| Stage | Mean bias | RMSE | Maximum absolute difference |
|---|---:|---:|---:|
| Finite continuous zero flow | {p['continuous']['mean_bias']:.6f} | {p['continuous']['rmse']:.6f} | {p['continuous']['max_absolute_difference']:.6f} |
| Prime-sampled corrected zero field | {p['prime_spectral']['mean_bias']:.6f} | {p['prime_spectral']['rmse']:.6f} | {p['prime_spectral']['max_absolute_difference']:.6f} |
| Exact arithmetic crossings | {p['arithmetic']['mean_bias']:.6f} | {p['arithmetic']['rmse']:.6f} | {p['arithmetic']['max_absolute_difference']:.6f} |

The prime-sampled corrected zero field is compared with the exact log-weighted arithmetic race. The level profile remains a finite-range diagnostic, not an event-level transfer theorem.

## Field fidelity and event instability

Across curves, the arithmetic midpoint and the 35/36-zero plus prime-power midpoint model have:

- mean correlation `{f['mean_field_correlation']:.4f}`;
- mean affine slope `{f['mean_affine_slope']:.4f}`;
- mean RMS discrepancy `{f['mean_field_rmse']:.4f}`;
- mean median Frobenius half-window `{f['mean_median_half_window']:.5f}`.

Thus the field error is about `{f['rmse_to_window_ratio']:.1f}` times the shrinking half-window.
The mean error standard deviation is `{f['mean_field_error_std']:.4f}`, versus the predicted
zero-tail standard deviation `{f['mean_tail_standard_deviation_T20']:.4f}`; their ratio is
`{f['error_std_to_tail_sd_ratio']:.3f}`.  The mean Jaccard overlap of the centred crossing sets is
`{f['mean_jaccard']:.4f}`; mean recall and precision are `{f['mean_exact_recall']:.4f}` and
`{f['mean_spectral_precision']:.4f}`.

## Decision

After correcting the race normalization, removing the double-counted half-jump and restoring
prime powers, the residual remains of the same order as the variance of the omitted zeros above
height 20.  The experiment therefore has insufficient resolution to decide event-level transfer.
Its correct conclusion is not failure of the shrinking-target mechanism, but unobservability at
`T0=20`.  Increasing the prime cutoff with the zero height fixed cannot remove this noise floor.
"""
    (BASE / "finiteX_50700_v12_four_stage_report.md").write_text(report, encoding="utf-8")

    print(report)
    print("\nLevel summary:\n", summary.to_string(index=False))
    print("\nField fidelity:\n", fidelity.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/data/ap_50700_rank1_17.csv <==
q,50700.a,50700.u,50700.v,50700.bg,50700.bh,50700.w,50700.z,50700.j,50700.be,50700.m,50700.c,50700.d,50700.i,50700.p,50700.q,50700.x,50700.y
7,-4,-3,-2,1,1,-2,0,0,0,0,-3,-3,-1,4,4,-1,-1
11,-6,6,2,-2,-2,4,-3,-3,3,3,-3,-1,3,4,6,2,2
17,-2,-6,2,-2,4,-2,0,0,0,0,3,3,7,-4,-2,-2,4
19,0,0,2,0,-4,2,0,0,0,0,0,-4,4,0,0,0,4
23,-8,-2,4,6,-6,0,7,-7,7,-7,3,2,-9,-4,-8,6,-6
29,2,8,2,-4,6,-6,-4,-4,-4,-4,8,3,8,-6,2,-4,6
31,8,3,2,3,1,10,0,0,0,0,-4,5,-4,-4,-8,-3,-1
37,-8,-6,-6,2,10,10,-3,3,3,-3,-1,-2,-3,-8,8,-2,-10
41,2,2,2,-2,4,-8,-2,-2,2,2,3,0,5,10,-2,2,-4
43,-8,-11,8,1,-1,-4,-2,2,-2,2,-4,-2,0,-4,-8,1,-1
47,6,-12,-6,0,-10,-4,0,0,0,0,10,-9,2,-4,-6,0,10
53,-6,12,-6,4,-8,10,-12,12,-12,12,-9,5,3,12,-6,4,-8
59,-2,0,-6,4,2,8,12,12,-12,-12,-4,-7,12,-4,2,-4,-2
61,2,15,-2,-1,-5,-14,-3,-3,-3,-3,9,-11,-15,2,2,-1,-5
67,4,5,-14,-15,-7,2,-2,2,2,-2,-4,3,-12,-4,-4,15,7
71,-6,-8,6,4,-10,-16,5,5,-5,-5,-7,8,15,0,6,-4,10
73,4,5,-6,-7,-7,-10,13,-13,-13,13,6,-2,2,-8,-4,7,7
79,0,-15,4,-7,17,-16,12,12,12,12,-5,-10,-5,-12,0,-7,17
83,14,8,6,0,12,0,7,-7,-7,7,-10,3,-10,4,-14,0,-12
89,6,-6,-14,-2,16,4,0,0,0,0,-11,8,-5,10,-6,2,-16
97,-12,1,-14,13,13,-2,5,-5,-5,5,1,6,-13,8,12,-13,-13
101,10,6,-10,-10,-2,10,6,6,6,6,-2,7,10,-2,10,-10,-2
103,-4,-15,-4,-3,-13,8,-18,18,-18,18,-10,12,14,4,-4,-3,-13
107,-20,-8,-4,-12,-18,-12,4,-4,4,-4,-5,18,-9,-12,-20,-12,-18
109,-4,1,-10,9,11,2,-7,-7,7,7,16,-8,-4,2,4,-9,-11
113,10,2,-14,10,-18,-6,-10,10,-10,10,2,10,-14,-12,10,10,-18
127,8,21,4,-7,-9,-12,6,-6,6,-6,-18,2,-2,-4,8,-7,-9
131,4,0,8,-20,10,4,-12,-12,-12,-12,12,-12,-8,12,4,-20,10
137,-10,-18,-2,18,8,8,-12,12,12,-12,-2,8,10,12,10,-18,-8
139,-8,-5,8,-5,3,0,10,10,10,10,-19,6,-11,16,-8,-5,3
149,10,4,-14,-4,0,0,8,8,-8,-8,9,-6,23,2,-10,4,0
151,16,8,-2,0,0,-18,22,22,-22,-22,-22,9,-22,20,-16,0,0
157,14,-1,-2,11,1,-2,-13,13,-13,13,-8,-5,-12,-8,14,11,1
163,8,13,6,1,-7,2,14,-14,-14,14,-15,-4,11,20,-8,-1,7
167,-18,12,18,-20,12,-12,3,-3,-3,3,-2,-20,2,12,18,20,-12
173,6,20,-14,-16,10,-2,-4,4,-4,4,18,3,-14,4,6,-16,10
179,12,-14,-4,-10,0,12,7,7,7,7,18,12,-18,4,12,-10,0
181,-10,-22,26,10,-10,2,-13,-13,-13,-13,25,-3,-15,-10,-10,10,-10
191,-24,-24,-20,12,22,-8,-3,-3,-3,-3,10,-6,-6,24,-24,12,22
193,8,7,-6,-5,-17,-14,-13,13,13,-13,23,-16,-11,16,-8,5,17
197,26,4,-2,-12,12,-12,2,-2,-2,2,10,12,18,-4,-26,12,-12
199,0,-13,0,3,-5,4,2,2,2,2,16,-14,-8,-12,0,3,-5
211,12,-15,8,25,-27,-12,0,0,0,0,28,6,4,0,12,25,-27
223,-8,-16,2,-16,-16,14,-2,2,2,-2,8,-8,-16,-20,8,16,16
227,2,-2,-18,10,-28,-4,-13,13,13,-13,8,-19,-4,-20,-2,-10,28
229,-20,-10,14,-2,-22,2,13,13,-13,-13,-26,-14,10,-26,20,2,22
233,18,6,-10,6,6,18,-18,18,-18,18,1,-14,-3,-20,18,6,6
239,10,-20,-10,4,-24,24,-13,-13,13,13,13,-19,-5,-8,-10,-4,24
241,20,-14,22,-22,14,2,14,14,-14,-14,16,12,0,2,-20,22,-14
251,-20,8,4,24,16,-20,-13,-13,-13,-13,2,8,-26,-12,-20,24,16
257,-6,18,14,-18,-24,-30,-6,6,-6,6,30,-3,14,-12,-6,-18,-24
263,0,-14,24,-2,-8,16,13,-13,13,-13,24,12,-8,-4,0,-2,-8
269,-22,-10,2,-6,-20,-14,-10,-10,-10,-10,-22,31,10,6,-22,-6,-20
271,20,15,-2,7,-11,10,0,0,0,0,10,-15,14,-4,-20,-7,11
277,22,-2,26,-26,2,-22,-11,11,-11,11,-10,2,-22,32,22,-26,2
281,-22,-24,10,12,2,8,0,0,0,0,22,2,-6,-6,22,-12,-2
283,4,9,8,13,-5,16,0,0,0,0,14,14,-30,28,4,13,-5
293,14,4,6,8,26,8,14,-14,-14,14,-16,26,12,12,-14,-8,-26
307,20,-11,-18,9,-11,22,-22,22,22,-22,-23,-12,-13,12,-20,-9,11
311,16,-22,8,-18,-24,24,-31,-31,-31,-31,24,18,4,24,16,-18,-24
313,14,19,-14,15,21,6,1,-1,1,-1,-16,17,-28,-16,14,15,21
317,18,4,-2,-12,-12,-12,20,-20,-20,20,-24,2,-4,4,-18,12,12
331,28,-1,-14,31,25,-2,-26,-26,26,26,8,-16,-8,8,-28,-31,-25
337,-14,-27,2,-23,3,30,-18,18,-18,18,8,23,-4,8,-14,-23,3
347,-12,0,-28,24,-12,-12,3,-3,3,-3,23,-22,-13,-12,-12,24,-12
349,8,31,-2,-25,9,-18,-13,-13,13,13,-14,18,10,14,-8,25,-9
353,-10,2,6,2,14,-16,-26,26,26,-26,-14,24,10,-28,10,-2,-14
359,10,-6,18,30,24,12,0,0,0,0,-24,-25,8,-24,-10,-30,-24
367,28,-17,-8,3,5,-4,4,-4,4,-4,-18,24,18,-4,28,3,5
373,-6,11,-26,-25,33,18,23,-23,23,-23,-10,7,6,-24,-6,-25,33
379,-16,21,2,21,-9,-6,24,24,-24,-24,20,7,20,-8,16,-21,9
383,-22,2,-26,6,-12,12,13,-13,-13,13,14,16,26,-28,22,-6,12
389,-18,-24,2,8,-8,-26,-18,-18,-18,-18,-20,26,24,-34,-18,8,-8
397,16,-1,-30,-29,3,18,-26,26,26,-26,27,6,-7,-8,-16,29,-3
401,6,24,18,0,36,12,0,0,0,0,-14,-10,-18,14,-6,0,-36
409,20,-7,30,25,19,-14,-26,-26,26,26,-12,4,-32,-26,-20,-25,-19
419,28,-18,8,34,-20,-20,9,9,9,9,28,20,-28,-28,28,34,-20
421,4,29,-2,37,11,2,13,13,-13,-13,-10,28,38,-10,-4,-37,-11
431,-10,12,38,-12,32,20,-39,-39,39,39,20,24,-20,-8,10,12,-32
433,22,-5,14,-25,9,18,-11,11,-11,11,-30,-14,38,-16,22,-25,9
439,-36,21,32,-11,1,16,0,0,0,0,37,-34,-11,-12,-36,-11,1
443,-20,22,28,-22,16,4,13,-13,13,-13,-29,-30,-9,-36,-20,-22,16
449,30,-38,42,-30,-30,-12,26,26,-26,-26,31,0,1,-18,-30,30,30
457,4,-39,2,-11,-3,-18,-39,39,39,-39,33,32,-37,40,-4,11,3
461,6,34,-6,30,-12,-12,8,8,-8,-8,15,6,-23,-6,-6,-30,12
463,-12,27,-34,-25,19,22,-30,30,30,-30,-23,-29,-29,12,12,25,-19
467,12,-8,-24,-28,-26,28,31,-31,31,-31,23,24,-5,-12,12,-28,-26
479,-18,-6,-6,-10,4,16,-36,-36,36,36,-5,29,-19,16,18,10,-4
487,0,4,2,-20,-20,-26,26,-26,-26,26,-33,13,5,-12,0,20,20
491,-20,-28,-28,0,-18,12,-19,-19,-19,-19,6,10,30,-36,-20,0,-18
499,4,44,2,-4,24,6,-26,-26,26,26,18,-11,-30,-24,-4,4,-24
503,-24,-6,0,26,2,-16,-3,3,-3,3,-8,8,-16,-36,-24,26,2
509,30,-14,-14,42,-30,-12,2,2,-2,-2,21,0,35,-42,-30,-42,30
521,-18,-26,-42,-14,-8,-2,40,40,40,40,-10,-30,18,-38,-18,-14,-8
523,8,-40,-20,0,20,-16,8,-8,8,-8,-14,-6,14,28,8,0,20
541,-20,17,6,-23,-29,-38,-35,-35,35,35,44,-22,-16,2,20,23,29
547,8,11,-36,23,-35,-32,26,-26,26,-26,0,16,12,-28,8,23,-35
557,30,-12,14,4,-12,24,42,-42,-42,42,44,12,36,-12,-30,-4,12
563,-4,-14,-24,18,26,-28,-11,11,-11,11,15,6,-21,-20,-4,18,26
569,-34,0,-46,12,42,6,-6,-6,-6,-6,40,-11,12,26,-34,12,42
571,-20,-4,44,4,-44,-8,26,26,26,26,19,10,3,40,-20,4,-44
577,-40,38,-22,-18,6,-30,7,-7,-7,7,17,30,11,-32,40,18,-6
587,-2,0,-18,12,10,-8,15,-15,-15,15,6,-39,2,-36,2,-12,-10
593,34,18,-2,26,-6,-36,0,0,0,0,-36,38,32,-36,-34,-26,6
599,0,12,36,0,-6,24,-27,-27,-27,-27,-38,-36,-14,-24,0,0,-6
601,-14,-42,6,-26,26,-22,30,30,30,30,-25,-27,31,38,-14,-26,26
607,-4,0,-48,-8,-8,4,0,0,0,0,-28,-14,12,28,-4,-8,-8
613,16,-41,34,-29,-17,-14,26,-26,-26,26,-43,22,7,-8,-16,29,17
617,14,-6,14,42,-42,-48,-18,18,18,-18,12,-30,12,-44,-14,-42,42
619,-20,19,46,-13,13,-14,-4,-4,4,4,-26,-20,34,16,20,13,-13
631,-8,21,-34,-27,-9,30,0,0,0,0,28,-20,-16,28,8,27,9
641,42,2,-18,18,2,26,-28,-28,-28,-28,0,39,-24,14,42,18,2
643,36,-31,2,-35,-31,26,-26,26,26,-26,1,-4,-29,36,-36,35,31
647,-32,6,-12,-18,-6,24,27,-27,27,-27,-19,36,33,-12,-32,-18,-6
653,14,-6,-10,-18,4,46,0,0,0,0,-18,-13,22,-4,14,-18,4
659,20,16,0,-40,12,-12,-23,-23,-23,-23,0,-2,-20,28,20,-40,12
661,32,39,46,15,-19,-10,42,42,-42,-42,22,40,-22,22,-32,-15,19
673,30,-21,34,-41,-7,-22,-39,39,-39,39,14,-41,-14,0,30,-41,-7
677,18,12,-38,-12,-8,-38,12,-12,12,-12,-25,-2,-45,-4,18,-12,-8
683,6,-48,-30,-4,-46,20,39,-39,-39,39,-30,11,10,-44,-6,4,46
691,4,-13,-6,43,5,-10,28,28,-28,-28,-10,-15,42,32,-4,-43,-5
701,-10,0,10,-40,28,-2,18,18,18,18,12,13,12,26,-10,-40,28
709,36,-19,-10,5,15,-6,13,13,-13,-13,20,20,-28,6,-36,-5,-15
719,16,-12,24,0,-18,-48,-15,-15,-15,-15,-6,-24,-10,8,16,0,-18
727,8,-15,-20,-43,-41,-44,18,-18,18,-18,-16,8,40,12,8,-43,-41
733,-20,-23,-6,-11,-35,22,-13,13,13,-13,-37,-4,-39,-16,20,11,35
739,28,-28,22,36,20,-22,-26,-26,26,26,16,37,8,-40,-28,-36,-20
743,22,36,-18,-48,6,48,24,-24,-24,24,8,39,-12,36,-22,48,-6
751,-20,-12,40,-28,-16,8,-6,-6,-6,-6,-7,-46,33,-28,-20,-28,-16
757,-2,46,2,30,18,-18,-26,26,-26,26,-2,-15,-2,-16,-2,30,18
761,-30,-52,-14,-44,8,-40,40,40,-40,-40,42,-30,-18,-42,30,44,-8
769,0,22,-10,46,-14,22,26,26,-26,-26,18,-28,14,18,0,-46,14
773,-18,10,38,10,6,-48,-52,52,52,-52,-54,46,-6,-12,18,-10,-6
787,-44,-3,-10,-31,49,-50,0,0,0,0,0,-7,-24,28,44,31,-49
797,10,-42,-18,-38,8,26,54,-54,54,-54,21,-35,33,-28,10,-38,8
809,22,-28,-42,44,32,38,26,26,26,26,-36,18,-32,6,22,44,32
811,-40,35,-38,19,-51,-6,-32,-32,32,32,16,-27,-28,-40,40,-19,51
821,-30,-46,18,-46,30,-24,52,52,-52,-52,35,-18,13,14,30,46,-30
823,-36,-28,-4,28,-32,-32,-28,28,-28,28,-54,-20,14,-12,-36,28,-32
827,-18,18,-14,-42,-20,-20,-9,9,9,-9,14,-33,22,28,18,42,20
829,54,-39,-10,41,-11,-14,-6,-6,-6,-6,-46,-5,26,-18,54,41,-11
839,-10,18,-30,50,22,16,27,27,-27,-27,-35,-24,35,56,10,-50,-22
853,16,-1,-22,11,-53,-14,-26,26,26,-26,1,44,-29,8,-16,-11,53
857,-22,32,22,-28,-54,18,8,-8,8,-8,5,6,9,12,-22,-28,-54
859,52,13,-32,-27,-35,52,-26,-26,-26,-26,9,-38,25,-40,52,-27,-35
863,34,6,6,-18,-26,4,-39,39,39,-39,-40,39,-24,-12,-34,18,26
877,-16,2,-22,-22,-38,10,13,-13,-13,13,-14,-8,-18,56,16,22,38
881,-42,-20,-54,-12,-40,14,-20,-20,-20,-20,-54,53,30,30,-42,-12,-40
883,-12,11,16,-41,-19,32,-34,34,-34,34,26,-48,-22,12,-12,-41,-19
887,-24,-48,-48,-28,18,-48,0,0,0,0,1,26,21,36,-24,-28,18
907,-44,-4,-16,20,-52,56,32,-32,32,-32,-54,-12,38,-12,-44,20,-52
911,0,16,-60,-8,-20,-56,-53,-53,-53,-53,-22,-18,-18,48,0,-8,-20
919,-24,-40,-4,-32,-16,56,26,26,26,26,51,-38,-29,-12,-24,-32,-16
929,-30,-28,-14,-12,-28,-16,-26,-26,26,26,-39,2,-25,-18,30,12,28
937,50,-26,-58,-18,-38,34,1,-1,1,-1,10,-49,18,-32,50,-18,-38
941,-38,4,2,8,22,-8,-46,-46,46,46,-39,-42,-49,10,38,-8,-22
947,-38,-18,26,26,20,8,3,-3,-3,3,26,11,-42,12,38,-26,-20
953,-54,26,6,-6,-6,42,-52,52,-52,52,11,-23,15,4,-54,-6,-6
967,8,8,2,-16,4,22,-20,20,20,-20,-8,-31,32,20,-8,16,-4
971,-12,-12,24,20,20,-28,0,0,0,0,-26,30,18,-12,-12,20,20
977,-30,44,-18,-12,-24,-12,28,-28,-28,28,-26,-24,10,-12,30,12,24
983,18,-34,-6,-2,-30,24,-56,56,56,-56,0,13,-16,-28,-18,2,30
991,-44,16,-20,-24,48,-36,-56,-56,-56,-56,-7,2,1,28,-44,-24,48
997,-6,-5,2,-25,-7,-22,10,-10,10,-10,-46,5,-38,24,-6,-25,-7
1009,-4,53,54,13,35,2,-17,-17,17,17,-22,-16,62,34,4,-13,-35
1013,22,-12,-22,48,-62,-26,-18,18,-18,18,15,15,11,36,22,48,-62
1019,54,-34,62,2,36,12,-20,-20,20,20,-16,20,0,12,-54,-2,-36
1021,-48,-14,22,-22,54,-42,-1,-1,1,1,-24,-20,60,18,48,22,-54
1031,8,-30,48,10,-2,40,-24,-24,-24,-24,-52,-28,48,32,8,10,-2
1033,44,1,-6,29,33,54,26,-26,-26,26,1,46,11,8,-44,-29,-33
1039,-60,32,-40,56,-32,-32,-34,-34,-34,-34,-31,2,-7,4,-60,56,-32
1049,42,-36,-38,-8,6,-6,36,36,36,36,14,-49,54,-42,42,-8,6
1051,44,-15,62,1,-17,58,-36,-36,36,36,2,13,-30,16,-44,-1,17
1061,-38,-10,-14,6,-38,-8,-26,-26,26,26,-23,6,-9,-30,38,-6,38
1063,-36,7,-28,19,9,24,-20,20,-20,20,-8,30,-48,20,-36,19,9
1069,14,-29,-14,-37,31,-26,13,13,13,13,-14,35,18,14,14,-37,31
1087,-4,56,-50,8,-8,-26,22,-22,-22,22,-23,-24,-21,-44,4,-8,8
1091,4,20,12,-56,-46,20,-13,-13,-13,-13,-30,-10,-42,-44,4,-56,-46
1093,-18,13,-30,9,31,-2,-26,26,-26,26,10,30,-46,-32,-18,9,31
1097,10,44,22,16,-6,-60,46,-46,-46,46,-36,-24,-24,-36,-10,-16,6
1103,-18,-16,42,-4,42,12,16,-16,-16,16,48,-9,64,20,18,4,-42
1109,6,50,-14,-30,10,46,2,2,2,2,26,38,58,-30,6,-30,10
1117,34,-7,62,-59,-25,38,5,-5,5,-5,40,5,-16,-16,34,-59,-25
1123,-56,-4,-14,28,4,-50,-26,26,26,-26,35,33,-39,-28,56,-28,-4
1129,-12,-19,-2,-11,35,-22,-29,-29,29,29,22,18,-2,22,12,11,-35
1151,26,42,-30,-10,60,-60,-27,-27,27,27,-21,-7,21,56,-26,10,-60
1153,2,25,26,-19,-61,2,-26,26,-26,26,-52,34,-60,-24,2,-19,-61
1163,-26,10,-58,22,24,-48,-13,13,13,-13,-58,27,-58,-44,26,-22,-24
1171,32,-51,-56,-35,17,-16,0,0,0,0,51,38,43,16,32,-35,17
1181,10,36,42,-32,-62,64,0,0,0,0,27,58,21,6,-10,32,62
1187,-36,-32,-8,-28,2,-52,13,-13,13,-13,-40,-50,48,-12,-36,-28,2
1193,34,32,-42,16,24,-30,26,-26,26,-26,-41,9,-13,36,34,16,24
1201,-40,19,6,27,-51,-18,26,26,-26,-26,32,-14,-24,18,40,-27,51
1213,54,-11,62,33,15,-30,-11,11,-11,11,-56,5,24,0,54,33,15
1217,2,48,54,-44,-18,-12,-48,48,48,-48,6,-22,-2,-36,-2,44,18
1223,0,-56,48,20,-2,-32,-41,41,-41,41,-69,-30,-25,-20,0,20,-2
1229,54,-22,18,-2,48,12,52,52,-52,-52,54,-42,66,54,-54,2,-48
1231,-44,67,-12,3,63,12,-26,-26,-26,-26,-1,-32,-17,-36,-44,3,63
1237,36,-23,66,-27,13,22,2,-2,-2,2,-43,-46,-33,48,-36,27,-13
1249,14,-35,46,29,65,-34,-38,-38,-38,-38,-3,-35,-27,46,14,29,65
1259,-66,50,-46,-30,-10,32,16,16,-16,-16,-45,67,21,4,66,30,10
1277,-38,14,34,18,40,-14,-4,4,-4,4,57,-58,-3,36,-38,18,40
1279,0,1,50,1,31,10,-52,-52,52,52,-34,15,10,36,0,-1,-31
1283,-60,12,-28,12,4,52,3,-3,3,-3,-32,24,-24,-4,-60,12,4
1289,54,-4,26,-52,-60,12,52,52,-52,-52,-51,60,19,26,-54,52,60
1291,20,-28,-68,-28,-4,8,26,26,26,26,17,4,9,-32,20,-28,-4
1297,-10,-53,-34,-41,-31,-46,13,-13,13,-13,24,-59,20,-32,-10,-41,-31
1301,-18,-52,22,12,-36,-42,26,26,26,26,-30,-54,-18,-30,-18,12,-36
1303,40,29,-32,9,-49,-16,-34,34,-34,34,54,0,10,-44,40,9,-49
1307,22,8,-30,-68,-42,-12,-53,53,53,-53,6,25,-30,-36,-22,68,42
1319,-10,-60,-18,-20,-8,-44,-60,-60,60,60,40,-45,24,-16,10,20,8
1321,-40,-10,-58,-10,54,-18,13,13,-13,-13,28,8,-16,-70,40,10,-54
1327,8,43,32,-57,57,-48,40,-40,40,-40,-54,-50,-14,-68,8,-57,57
1361,-54,42,-30,18,-18,18,-6,-6,-6,-6,14,31,-46,-14,-54,18,-18
1367,-42,-16,-2,12,10,16,-41,41,41,-41,18,-27,14,-52,42,-12,-10
1373,62,34,-18,62,-16,-16,26,-26,-26,26,-66,-24,-30,4,-62,-62,16
1381,6,-55,-10,-47,-63,6,35,35,35,35,35,22,-45,42,6,-47,-63
1399,12,-59,14,-27,-49,50,-22,-22,22,22,-4,-40,-44,-4,-12,27,49
1409,-18,-28,-6,-60,44,-28,-32,-32,32,32,-30,-48,-2,-30,18,60,-44
1423,-56,-59,2,-31,17,-10,8,-8,-8,8,-32,15,-48,-4,56,31,-17
1427,-12,-40,0,-48,-12,-36,59,-59,59,-59,3,2,-33,-60,-12,-48,-12
1429,10,-5,30,51,31,-50,-47,-47,-47,-47,5,71,-43,54,10,51,31
1433,38,-30,30,58,14,-58,48,-48,48,-48,21,-18,33,-28,38,58,14
1439,56,-8,20,32,-36,-72,52,52,52,52,34,-34,22,-8,56,32,-36
1447,40,29,36,41,-37,-4,26,-26,26,-26,-12,56,-4,-68,40,41,-37
1451,54,-34,-46,10,-48,24,52,52,-52,-52,-27,-3,3,-20,-54,-10,48
1453,-46,53,-50,-55,-9,54,-19,19,-19,19,-40,22,8,16,-46,-55,-9
1459,16,-47,-8,49,21,0,-56,-56,-56,-56,33,40,49,40,16,49,21
1471,44,-48,-30,-16,-32,70,24,24,-24,-24,-62,-51,2,-20,-44,16,32
1481,66,-52,54,-40,30,18,-52,-52,-52,-52,-14,-18,30,-42,66,-40,30
1483,64,-55,20,45,-37,-16,26,-26,26,-26,-10,58,-34,-52,64,45,-37
1487,54,18,-66,74,-30,24,33,-33,-33,33,48,-56,48,76,-54,-74,30
1489,12,-11,-18,5,-49,-22,14,14,-14,-14,-26,50,-54,30,-12,-5,49
1493,-18,24,70,36,18,24,-36,36,36,-36,44,-38,72,44,18,-36,-18
1499,4,30,-4,-14,28,-44,9,9,9,9,-44,-48,-48,12,4,-14,28
1511,0,54,-12,62,-30,-24,9,9,9,9,8,-20,0,-48,0,62,-30
1523,22,-12,-10,-20,32,-16,15,-15,-15,15,36,-36,-60,36,-22,20,-32
1531,-68,-12,36,-76,-56,-56,6,6,6,6,29,-50,-43,8,-68,-76,-56
1543,32,20,40,-4,0,48,-16,16,-16,16,56,-4,-28,-28,32,-4,0
1549,8,43,-50,59,17,62,-13,-13,13,13,-22,-38,-50,62,-8,-59,-17
1553,-54,30,46,14,-46,20,-18,18,18,-18,12,22,32,-44,54,-14,46
1559,16,48,-24,-24,60,-24,-57,-57,-57,-57,-8,60,-56,48,16,-24,60
1567,-52,-65,14,-61,3,30,-40,40,40,-40,-32,-40,72,-60,52,61,-3
1571,14,-50,42,78,42,48,-16,-16,16,16,-43,64,11,-36,-14,-78,-42
1579,16,-23,42,17,39,-54,44,44,-44,-44,12,-45,40,40,-16,-17,-39
1583,8,64,-36,0,72,-24,-32,32,-32,32,32,12,72,-52,8,0,72
1597,-60,25,-22,-43,-55,38,23,-23,-23,23,50,68,46,-48,60,43,55
1601,-6,-12,-78,-72,22,16,-54,-54,54,54,26,-14,-66,-2,6,72,-22
1607,-62,-72,-54,60,46,-56,-9,9,9,-9,-24,-48,-36,-52,62,-60,-46
1609,-26,49,62,-15,-43,26,-59,-59,-59,-59,-75,15,-27,58,-26,-15,-43
1613,-42,-20,22,-72,18,54,-14,14,-14,14,-35,42,-79,28,-42,-72,18
1619,-78,36,-30,24,-18,-60,39,39,-39,-39,51,-31,-11,-12,78,-24,18
1621,14,10,-22,42,-18,6,55,55,55,55,50,-38,26,22,14,42,-18
1627,32,-8,-22,-48,32,-10,-52,52,52,-52,65,-53,67,44,-32,48,-32
1637,-22,-6,54,-2,-36,66,60,-60,60,-60,50,17,10,-20,-22,-2,-36
1657,56,-38,2,42,-70,2,-13,13,13,-13,41,-46,11,-64,-56,-42,70
1663,0,-8,36,-64,20,-28,-44,44,-44,44,78,-26,22,36,0,-64,20
1667,-12,34,44,-50,0,-12,43,-43,43,-43,-7,-62,29,-28,-12,-50,0
1669,4,49,6,-55,-37,-70,-58,-58,58,58,-60,-76,4,38,-4,55,37
1693,-14,39,-38,43,1,-14,-9,9,-9,9,54,34,-82,40,-14,43,1
1697,42,-34,78,2,48,60,52,-52,-52,52,-22,60,30,-36,-42,-2,-48
1699,68,33,64,49,-39,-36,-6,-6,-6,-6,15,-46,-49,8,68,49,-39
1709,62,24,18,-12,54,60,-60,-60,60,60,-35,-36,35,-42,-62,12,-54
1721,10,-36,-6,-24,-54,-24,-78,-78,78,78,-27,-34,19,22,-10,24,54
1723,4,-20,14,12,20,-10,38,-38,-38,38,-73,-1,-35,4,-4,-12,-20
1733,-34,-48,26,64,-24,30,54,-54,54,-54,54,-1,14,12,-34,64,-24
1741,-2,-9,38,-25,-41,-14,-18,-18,-18,-18,78,-6,38,-34,-2,-25,-41
1747,20,43,-14,47,-81,-30,-52,52,52,-52,-53,-7,-31,-4,-20,-47,81
1753,-76,-58,2,-42,10,46,-26,26,26,-26,49,58,-37,56,76,42,-10
1759,76,-48,-32,-32,12,0,-54,-54,-54,-54,40,44,8,-44,76,-32,12
1777,-34,-27,-22,9,47,-10,-42,42,-42,42,16,77,-68,-40,-34,9,47
1783,28,-32,34,48,48,-54,-76,76,76,-76,-17,-27,29,-52,-28,-48,-48
1787,82,-70,-42,42,78,12,52,-52,-52,52,66,36,-30,-4,-82,-42,-78
1789,-64,-14,-74,34,-58,38,26,26,-26,-26,34,14,-50,-50,64,-34,58
1801,32,-53,-42,11,-11,70,77,77,-77,-77,-24,20,32,-38,-32,-11,11
1811,-36,12,60,-68,36,-36,-63,-63,-63,-63,54,-30,30,12,-36,-68,36
1823,16,48,24,-12,66,0,-48,48,-48,48,-1,-54,11,-36,16,-12,66
1831,-76,64,22,-32,64,34,-16,-16,16,16,70,40,-22,28,76,32,-64
1847,32,-66,16,-18,38,-64,-39,39,-39,39,-24,-40,8,4,32,-18,38
1861,40,-37,-34,19,-7,-58,-65,-65,65,65,-22,56,50,-22,-40,-19,7
1867,76,-12,-42,52,68,14,48,-48,-48,48,-32,-37,8,-4,-76,-52,-68
1871,-8,-78,16,18,-78,48,-21,-21,-21,-21,-20,-30,24,8,-8,18,-78
1873,-30,57,-82,-19,15,-30,-66,66,-66,66,-32,43,-36,24,-30,-19,15
1877,-2,48,-82,36,-74,64,6,-6,-6,6,-6,-64,14,-76,2,-36,74
1879,-40,47,-66,47,-71,70,52,52,-52,-52,-66,-5,-42,4,40,-47,71
1889,-50,0,42,84,30,30,54,54,54,54,-60,9,-12,-46,-50,84,30
1901,-18,-74,78,-30,-32,22,-26,-26,-26,-26,-30,-79,-26,26,-18,-30,-32
1907,-52,0,-52,12,-58,-52,39,-39,39,-39,-12,-80,12,-12,-52,12,-58
1913,66,24,14,48,4,-20,-24,24,24,-24,24,-34,-60,-60,-66,-48,-4
1931,6,-70,-78,-22,78,72,52,52,-52,-52,48,63,16,-36,-6,22,-78
1933,78,-41,30,3,37,-50,55,-55,55,-55,-34,19,-50,8,78,3,37
1949,46,18,-6,54,24,-18,0,0,0,0,20,-7,-52,6,46,54,24
1951,36,-48,-60,0,16,4,-78,-78,-78,-78,-24,-68,-80,60,36,0,16
1973,-30,-38,-74,66,30,-6,-26,26,-26,26,-67,74,9,-60,-30,66,30
1979,-76,30,0,-26,-54,-60,-39,-39,-39,-39,-54,-46,-34,44,-76,-26,-54
1987,84,-15,46,13,41,86,0,0,0,0,13,31,23,-36,-84,-13,-41
1993,-54,23,6,-21,-59,22,2,-2,2,-2,-46,25,-6,-32,-54,-21,-59
1997,-6,-48,-66,44,42,60,-78,78,78,-78,-12,-4,-84,-12,6,-44,-42
1999,-44,16,48,-16,80,-16,-20,-20,-20,-20,-17,60,55,-52,-44,-16,80
2003,4,-24,20,-20,-6,60,12,-12,12,-12,-63,8,-3,-84,4,-20,-6
2011,-64,-55,-56,81,-7,-64,-16,-16,-16,-16,-36,16,-28,-64,-64,81,-7
2017,44,53,34,-23,65,-58,13,-13,-13,13,55,22,-3,-8,-44,23,-65
2027,-12,-18,72,-26,-6,-84,-39,39,-39,39,-31,8,37,4,-12,-26,-6
2029,-50,-10,62,86,-58,14,14,14,14,14,71,-66,-49,50,-50,86,-58
2039,6,4,-46,-32,66,-24,-52,-52,52,52,48,72,0,-64,-6,32,-66
2053,38,38,-58,-26,-50,-86,-73,73,-73,73,30,-3,58,72,38,-26,-50
2063,-64,-26,64,-86,40,-32,88,-88,88,-88,-1,14,-69,-36,-64,-86,40
2069,46,-18,18,78,34,28,78,78,-78,-78,-26,36,-46,30,-46,-78,-34
2081,30,-54,-18,62,-48,30,-12,-12,-12,-12,-58,-39,46,-30,30,62,-48
2083,12,11,-68,-1,61,28,74,-74,74,-74,-80,54,40,60,12,-1,61
2087,14,-20,-6,8,78,-36,-13,13,13,-13,-36,1,0,76,-14,-8,-78
2089,74,41,-10,81,-11,34,-55,-55,-55,-55,-39,-58,73,38,74,81,-11
2099,6,-10,6,10,12,84,-44,-44,44,44,51,79,-75,44,-6,-10,-12
2111,38,-62,30,10,-54,-12,32,32,-32,-32,-3,12,75,32,-38,-10,54
2113,44,-47,-6,-19,-19,62,77,-77,-77,77,54,36,58,40,-44,19,19
2129,18,48,-66,4,-26,34,-84,-84,-84,-84,-18,-85,74,66,18,4,-26
2131,32,27,-28,-45,-5,-20,-60,-60,-60,-60,-68,-36,-28,-40,32,-45,-5
2137,-32,-33,-46,67,-9,18,39,-39,-39,39,-10,-12,-54,32,32,-67,9
2141,-90,42,-66,-42,12,-42,72,72,72,72,36,-14,-32,-6,-90,-42,12
2143,-64,-57,-34,75,-37,-46,-36,36,36,-36,41,-67,51,76,64,-75,37
2153,-30,74,46,58,6,-60,4,-4,-4,4,30,58,-86,-12,30,-58,-6
2161,-34,-19,2,-67,25,-2,17,17,17,17,35,27,-29,14,-34,-67,25
2179,56,7,-2,-65,53,-10,74,74,-74,-74,32,-89,-76,-24,-56,65,-53
2203,-44,40,-86,-64,44,-46,-70,70,70,-70,9,-23,-53,-12,44,64,-44
2207,-48,-76,4,-48,-14,-8,59,-59,59,-59,83,64,-73,20,-48,-48,-14
2213,78,-36,78,32,6,78,-30,30,-30,30,-58,11,6,68,78,32,6
2221,-52,-18,54,62,-18,-30,-75,-75,75,75,50,74,86,-34,52,-62,18
2237,-34,-16,38,20,26,14,26,-26,26,-26,-11,-86,9,-4,-34,20,26
2239,-8,55,60,-89,-41,-32,4,4,4,4,44,-8,44,44,-8,-89,-41
2243,-74,-58,34,18,4,-68,64,-64,-64,64,48,-3,-56,20,74,-18,-4
2251,0,63,2,-89,89,-70,78,78,-78,-78,-20,43,68,-48,0,89,-89
2267,-18,22,-82,30,38,-16,65,-65,-65,65,48,-33,-72,-36,18,-30,-38
2269,-32,-9,38,-41,13,22,90,90,-90,-90,-54,-34,6,2,32,41,-13
2273,78,-78,54,66,-10,56,-36,36,36,-36,0,-52,-4,84,-78,-66,10
2281,-68,-86,-58,58,62,-46,-13,-13,13,13,34,32,-70,-22,68,-58,-62
2287,12,-53,44,-65,41,56,52,-52,52,-52,32,-34,-16,-52,12,-65,41
2293,8,-54,-62,-6,-38,-14,-39,39,39,-39,-3,-76,23,-24,-8,6,38
2297,34,-56,58,48,-12,-6,-26,26,-26,26,-83,6,25,-20,34,48,-12
2309,-54,-12,50,-24,54,24,-78,-78,78,78,-79,-72,47,82,54,24,-54
2311,-20,25,24,-47,-19,8,58,58,58,58,56,-10,-40,-28,-20,-47,-19
2333,18,-24,30,60,-18,36,-78,78,78,-78,54,-6,-2,-44,-18,-60,18
2339,-52,-78,36,50,50,20,-57,-57,-57,-57,26,32,-54,12,-52,50,50
2341,-34,21,-38,-35,-43,-58,51,51,51,51,-35,-37,-35,42,-34,-35,-43
2347,8,-60,30,-68,-32,-14,-78,78,78,-78,17,-17,-77,-4,-8,68,32
2351,-54,28,66,-16,-58,68,-91,-91,91,91,-60,-51,-52,80,54,16,58
2357,10,56,38,-48,-92,-38,50,-50,50,-50,37,41,57,-12,10,-48,-92
2371,-4,-35,-30,29,-21,-66,-46,-46,46,46,68,7,40,40,4,-29,21
2377,-60,-14,82,2,22,46,26,-26,-26,26,-25,24,37,24,60,-2,-22
2381,34,-56,-38,-72,24,48,-52,-52,52,52,-37,16,61,54,-34,72,-24
2383,48,-11,-36,9,-29,-44,-26,26,-26,26,44,-30,32,-12,48,9,-29
2389,86,66,78,10,-30,-54,45,45,45,45,-49,-70,79,-70,86,10,-30
2393,42,-20,74,-28,-48,42,-14,14,-14,14,-58,53,54,12,42,-28,-48
2399,-30,-14,-46,86,-48,36,-25,-25,25,25,97,-17,71,48,30,-86,48
2411,70,14,-42,18,-12,-60,13,13,-13,-13,12,-69,-28,12,-70,-18,12
2417,-46,-12,78,20,-36,18,96,-96,96,-96,6,-15,14,20,-46,20,-36
2423,58,-48,6,88,12,84,39,-39,-39,39,-78,1,82,-92,-58,-88,-12
2437,24,-78,-6,18,70,-14,21,-21,-21,21,90,-88,-26,-8,-24,-18,-70
2441,-54,-48,6,16,80,-46,-66,-66,-66,-66,50,54,10,-6,-54,16,80
2447,24,6,32,-2,-54,-48,87,-87,87,-87,-32,-48,-40,-60,24,-2,-54
2459,70,-96,-10,-84,-34,20,39,39,-39,-39,-36,-4,-76,-92,-70,84,34
2467,-24,-33,-32,-37,-19,-52,-84,84,-84,84,10,-46,-62,-60,-24,-37,-19
2473,26,3,34,-25,-91,26,9,-9,9,-9,10,-78,-14,80,26,-25,-91
2477,-38,26,22,-90,72,12,-26,26,26,-26,-68,-48,-12,-12,38,90,-72
2503,96,11,46,-17,-61,-22,52,-52,-52,52,5,-19,7,12,-96,17,61
2521,-38,-26,14,-82,-50,-2,31,31,31,31,29,67,61,-90,-38,-82,-50
2531,-36,-2,-40,42,64,-92,-68,-68,-68,-68,-6,-92,14,-20,-36,42,64
2539,8,-13,-52,11,-81,36,50,50,50,50,28,28,-28,56,8,11,-81
2543,14,78,90,-2,-86,-92,9,-9,-9,9,12,32,-96,-44,-14,2,86
2549,-42,32,-42,64,64,-26,-40,-40,-40,-40,-4,-27,8,-18,-42,64,64
2551,32,-56,68,-16,-88,-16,-8,-8,-8,-8,-51,-18,-19,12,32,-16,-88
2557,-30,30,-6,-2,10,-62,-39,39,-39,39,-42,-47,-94,0,-30,-2,10
2579,-70,46,30,58,0,-24,-52,-52,52,52,47,49,-7,-44,70,-58,0
2591,-40,12,0,-68,12,48,39,39,39,39,-4,-42,16,-32,-40,-68,12
2593,24,83,2,-9,7,-14,31,-31,-31,31,-55,-16,11,-48,-24,9,-7
2609,34,-48,-46,12,90,90,78,78,78,78,54,-77,-90,-30,34,12,90
2617,-10,-83,-54,-7,95,-70,-2,2,-2,2,40,-58,4,40,-10,-7,95
2621,-38,72,-94,40,24,24,78,78,-78,-78,86,-36,42,-54,38,-40,-24
2633,-26,36,-82,-96,-2,-32,78,-78,-78,78,-26,0,6,44,26,96,2
2647,-20,60,30,-44,-8,-98,78,-78,-78,78,8,-41,72,-76,20,44,8
2657,66,72,-26,100,-14,-20,6,-6,-6,6,-58,48,38,68,-66,-100,14
2659,24,47,6,-9,-51,6,40,40,-40,-40,4,-100,-96,-24,-24,9,51
2663,-6,-6,34,-66,4,88,39,-39,-39,39,30,-80,66,-12,6,66,-4
2671,-60,-8,-14,16,-72,-18,44,44,-44,-44,-30,25,30,12,60,-16,72
2677,50,-11,10,49,-33,54,73,-73,73,-73,-20,39,92,64,50,49,-33
2683,72,-55,74,21,-39,-66,-32,32,32,-32,-68,4,-20,-12,-72,-21,39
2687,88,82,8,-54,14,-64,16,-16,16,-16,-9,18,-5,68,88,-54,14
2689,44,62,-74,-82,62,50,-65,-65,65,65,88,44,8,46,-44,82,-62
2693,-42,48,54,-36,-78,-48,78,-78,-78,78,78,0,-54,36,42,36,78
2699,-30,4,-6,28,-40,-28,17,17,-17,-17,53,65,-21,60,30,-28,40
2707,4,-40,28,-16,-88,20,-22,22,-22,22,38,82,-42,52,4,-16,-88
2711,18,-10,-78,-78,32,-52,-65,-65,65,65,-39,63,-33,80,-18,78,-32
2713,-22,-87,-74,29,19,-86,-81,81,-81,81,-4,-101,24,-88,-22,29,19
2719,20,-104,98,16,-80,-50,50,50,-50,-50,22,-79,-42,-20,-20,-16,80
2729,-78,44,-42,-24,14,74,-52,-52,-52,-52,30,-25,46,-26,-78,-24,14
2731,44,12,-40,20,20,-100,12,12,12,12,25,30,41,32,44,20,20
2741,6,90,74,86,4,76,78,78,-78,-78,-34,-72,2,78,-6,-86,-4
2749,-16,-21,38,-61,21,78,-57,-57,57,57,-68,-2,20,2,16,61,-21
2753,-18,72,18,-4,26,-34,84,-84,84,-84,-15,-49,45,20,-18,-4,26
2767,20,95,-18,83,3,6,52,-52,-52,52,-49,99,29,-28,-20,-83,-3
2777,-70,-60,-10,-40,34,-68,-78,78,78,-78,32,-42,72,60,70,40,-34
2789,-50,18,74,-42,0,60,78,78,-78,-78,87,-66,9,66,50,42,0
2791,-32,15,20,-1,15,-48,-36,-36,-36,-36,-27,98,-43,-76,-32,-1,15
2797,60,-67,2,-71,-39,30,-65,65,65,-65,50,26,-42,-48,-60,71,39
2801,-10,54,-86,-14,-24,60,18,18,-18,-18,-18,-80,-78,-18,10,14,24
2803,-52,-59,14,25,77,14,26,-26,-26,26,-77,83,65,-28,52,-25,-77
2819,-30,32,-14,40,-28,-76,91,91,-91,-91,-57,92,-39,-36,30,-40,28
2833,-62,-1,78,67,-39,-66,65,-65,65,-65,66,-15,50,-32,-62,67,-39
2837,-94,70,-38,50,12,-6,22,-22,22,-22,-35,-67,-15,84,-94,50,12
2843,4,16,-84,60,-98,52,-23,23,-23,23,27,0,63,-36,4,60,-98
2851,32,8,-84,-40,0,-12,26,26,26,26,-31,-46,25,-80,32,-40,0
2857,-38,-23,-42,-35,-33,78,-53,53,-53,53,44,58,32,-40,-38,-35,-33
2861,38,78,78,-94,52,-2,78,78,78,78,74,45,10,-10,38,-94,52
2879,90,-40,30,-24,-40,8,-65,-65,65,65,79,-84,-15,16,-90,24,40
2887,96,7,32,-13,-99,0,-92,92,-92,92,-86,-28,30,12,96,-13,-99
2897,-22,-66,94,26,-68,-20,-36,36,36,-36,28,-8,68,28,22,-26,68
2903,-48,-30,36,46,-72,48,93,-93,93,-93,-51,14,9,12,-48,46,-72
2909,74,-72,94,100,10,106,-12,-12,-12,-12,48,-77,56,6,74,100,10
2917,8,-49,-22,67,-1,-46,-26,26,26,-26,-77,10,9,56,-8,-67,1
2927,30,18,46,-2,-88,32,93,-93,-93,93,-78,-3,18,76,-30,2,88
2939,-84,-96,16,8,68,-4,-51,-51,-51,-51,32,-36,12,-108,-84,8,68
2953,-32,75,-38,79,-45,66,54,-54,-54,54,34,-70,-82,-64,32,-79,45
2957,-18,12,-90,-88,14,32,0,0,0,0,-44,-42,76,12,18,88,-14
2963,60,-56,48,68,-50,-68,52,-52,52,-52,-49,-36,-61,28,60,68,-50
2969,-10,68,18,-84,-48,36,-26,-26,26,26,-37,-4,69,-58,10,84,48
2971,-24,-41,78,-25,25,22,26,26,-26,-26,-56,-45,-32,0,24,25,-25
2999,-72,26,84,-14,30,96,68,68,68,68,-96,-20,-28,-40,-72,-14,30
3001,-68,77,-50,45,-1,-22,-65,-65,65,65,-48,-24,84,22,68,-45,1
3011,22,88,-22,72,64,-32,65,65,-65,-65,29,-57,91,92,-22,-72,-64
3019,20,-31,-32,49,5,-4,56,56,56,56,79,-62,-73,-40,20,49,5
3023,-6,38,-78,-54,72,-96,-65,65,65,-65,-90,9,102,36,6,54,-72
3037,48,59,-46,-17,-37,-22,13,-13,-13,13,-59,34,47,-24,-48,17,37
3041,-58,-32,42,-44,-66,78,34,34,34,34,-32,53,-28,-18,-58,-44,-66
3049,100,89,30,65,79,-14,79,79,-79,-79,66,98,30,10,-100,-65,-79
3061,-16,-53,-42,67,-7,38,-70,-70,70,70,-20,12,0,22,16,-67,7
3067,-64,20,88,-60,12,-12,-70,70,-70,70,-8,108,-8,-92,-64,-60,12
3079,-64,-31,-26,81,-49,-82,-26,-26,26,26,-54,-27,54,100,64,-81,49
3083,-22,-74,30,-66,86,68,65,-65,-65,65,-88,-21,-68,52,22,66,-86
3089,-18,54,-70,-82,-42,60,0,0,0,0,69,32,-5,-78,18,82,42
3109,-40,34,-50,82,-102,6,26,26,-26,-26,88,-38,104,-38,40,-82,102
3119,8,-42,-72,-6,-20,16,-81,-81,-81,-81,44,52,0,-96,8,-6,-20
3121,30,77,-50,5,-35,-98,-79,-79,-79,-79,-58,58,30,-30,30,5,-35
3137,-10,38,-78,-78,60,-42,50,-50,50,-50,22,-58,-10,92,-10,-78,60
3163,-16,47,-32,-85,21,-12,26,-26,26,-26,-32,-68,-56,-4,-16,-85,21
3167,62,-4,-14,-108,-56,-44,-56,56,56,-56,54,57,-18,12,-62,108,56
3169,86,-85,-74,83,43,34,-97,-97,-97,-97,98,59,-46,-98,86,83,43
3181,18,-43,-78,45,-67,-46,107,107,107,107,-74,66,-98,66,18,45,-67
3187,-4,-64,2,-56,-52,2,52,-52,-52,52,-59,73,23,-52,4,56,52
3191,-6,70,14,14,30,0,47,47,-47,-47,-44,23,60,-16,6,-14,-30
3203,-66,-90,102,-58,-54,24,-84,84,84,-84,106,84,-86,36,66,58,54
3209,-6,14,50,-6,-32,40,88,88,-88,-88,-58,18,-54,54,6,6,32
3217,-28,-75,58,57,109,22,78,-78,-78,78,47,-22,37,40,28,-57,-109
3221,-10,50,-94,82,50,-82,-64,-64,-64,-64,106,61,-30,50,-10,82,50
3229,-52,-82,-34,54,34,82,13,13,-13,-13,-2,-52,38,82,52,-54,-34
3251,-12,22,48,-46,40,28,-77,-77,-77,-77,-62,-48,66,36,-12,-46,40
3253,-74,-98,86,14,18,-42,-74,74,-74,74,2,-5,-62,16,-74,14,18
3257,74,110,-18,-18,18,108,52,-52,-52,52,96,98,52,12,-74,18,-18
3259,32,-45,-64,-101,43,16,0,0,0,0,-41,88,-33,64,32,-101,43
3271,-68,72,30,-88,-16,2,-78,-78,78,78,68,33,-20,-100,68,88,16
3299,12,48,-36,-28,62,-4,45,45,45,45,6,-84,114,20,12,-28,62
3301,6,-17,62,-49,-25,26,-47,-47,-47,-47,-7,-33,-23,-42,6,-49,-25
3307,-60,109,58,-7,45,-6,20,-20,-20,20,53,53,87,60,60,7,-45
3313,12,34,-46,-14,10,-74,-94,94,94,-94,11,-56,1,-24,-12,14,-10
3319,-80,71,-24,-73,115,52,-76,-76,-76,-76,-75,-88,21,44,-80,-73,115
3323,-38,16,-46,48,-72,48,-100,100,100,-100,8,40,-108,36,38,-48,72
3329,114,74,2,30,-16,26,-64,-64,-64,-64,-68,-93,-80,30,114,30,-16
3331,68,35,16,19,-61,20,-22,-22,-22,-22,-20,54,76,-104,68,19,-61
3343,48,-61,58,15,-41,-26,-2,2,2,-2,32,51,-40,60,-48,-15,41
3347,-18,8,22,-52,-90,-72,-83,83,83,-83,-38,7,-2,-52,18,52,90
3359,22,72,86,-96,-84,-36,0,0,0,0,69,-20,-109,-8,-22,96,84
3361,92,57,86,-95,-93,66,39,39,-39,-39,-22,-8,-26,34,-92,95,93
3371,-12,84,-12,56,18,60,-24,-24,-24,-24,-102,-114,-22,108,-12,56,18
3373,-84,-95,-6,69,5,86,26,-26,-26,26,-49,42,-91,0,84,-69,-5
3389,54,36,-2,40,18,-90,42,42,42,42,-48,-79,84,106,54,40,18
3391,-68,-83,102,29,-89,10,-10,-10,10,10,-12,0,-52,100,68,-29,89
3407,-16,76,-24,-48,54,96,13,-13,13,-13,-3,-76,-23,-108,-16,-48,54
3413,106,-26,-42,-14,-12,-12,-52,52,52,-52,18,70,-90,-108,-106,14,12
3433,70,-7,6,-11,31,22,38,-38,38,-38,-26,-1,-46,-40,70,-11,31
3449,-50,-108,66,0,78,78,0,0,0,0,-42,-15,-34,-70,-50,0,78
3457,-46,61,-18,-7,-85,86,70,-70,70,-70,-10,69,38,88,-46,-7,-85
3461,18,-10,90,-46,104,2,-52,-52,-52,-52,-66,10,-66,-66,18,-46,104
3463,104,-67,-14,89,-111,6,-98,98,98,-98,72,37,104,44,-104,-89,111
3467,116,-12,-4,-24,6,108,-39,39,-39,39,-69,-102,103,36,116,-24,6
3469,68,-59,-2,101,-1,-70,-10,-10,10,10,-4,96,52,-18,-68,-101,1
3491,30,4,-6,-68,112,16,65,65,-65,-65,3,85,85,-4,-30,68,-112
3499,4,55,10,-49,97,70,-52,-52,52,52,14,65,-74,56,-4,49,-97
3511,76,-103,-84,89,45,60,92,92,92,92,43,-44,107,92,76,89,45
3517,40,-2,-46,-66,42,-102,77,-77,-77,77,29,-66,-17,8,-40,66,-42
3527,96,-18,-60,-38,-12,72,63,-63,63,-63,-84,30,-60,84,96,-38,-12
3529,16,-13,38,-53,-23,-2,-47,-47,47,47,-38,14,14,74,-16,53,23
3533,-90,-80,50,92,30,-42,-32,32,-32,32,-82,111,-34,100,-90,92,30
3539,68,86,0,-94,24,60,83,83,83,83,-116,30,24,-60,68,-94,24
3541,-64,50,86,58,70,-74,-65,-65,65,65,-80,-88,52,-10,64,-58,-70
3547,-8,95,102,115,-45,66,88,-88,-88,88,-31,-83,-85,-52,8,-115,45
3557,-62,108,-50,48,42,-12,-48,48,48,-48,-108,-24,24,60,62,-48,-42
3559,-44,32,-88,96,28,40,-58,-58,-58,-58,-56,-100,-112,28,-44,96,28
3571,-4,-44,-40,-28,-40,92,-62,-62,-62,-62,-7,-58,73,56,-4,-28,-40
3581,-42,80,2,84,-102,-12,-44,-44,44,44,23,10,-15,-54,42,-84,102
3583,72,-52,38,-44,56,2,82,-82,-82,82,-92,33,-44,-36,-72,44,-56
3593,-62,90,46,-90,48,36,-78,78,78,-78,-74,-24,-46,-60,62,90,-48
3607,-48,-81,98,-13,-17,-2,78,-78,-78,78,23,-8,-83,-12,48,13,17
3613,98,43,-2,-113,109,94,-5,5,-5,5,-84,86,28,56,98,-113,109
3617,30,112,-26,-28,-38,22,4,-4,4,-4,-2,-85,-42,12,30,-28,-38
3623,-96,64,56,-24,-12,-72,91,-91,91,-91,-59,-16,-15,60,-96,-24,-12
3631,112,-25,96,15,-5,-92,-106,-106,-106,-106,-7,-76,25,84,112,15,-5
3637,22,-86,-38,58,10,-38,-98,98,-98,98,14,-81,30,112,22,58,10
3643,96,24,36,-96,-44,-80,-48,48,-48,48,-18,-62,86,-116,96,-96,-44
3659,62,-6,6,18,114,-60,-57,-57,57,57,-52,-33,60,60,-62,-18,-114
3671,90,50,30,90,58,40,-104,-104,104,104,39,8,9,-24,-90,-90,-58
3673,56,30,18,-34,14,74,78,-78,-78,78,-33,-106,5,16,-56,34,-14
3677,-18,-46,30,102,-28,56,16,-16,-16,16,14,-68,-62,28,18,-102,28
3691,60,23,-36,15,3,72,44,44,44,44,28,70,-52,0,60,15,3
3697,-64,79,-30,-69,-81,-6,-13,13,13,-13,2,-26,-114,-96,64,69,81
3701,70,48,54,-36,-6,-42,-36,-36,-36,-36,12,-58,-76,-30,70,-36,-6
3709,-30,50,-94,-22,-14,-50,-106,-106,-106,-106,79,-26,23,30,-30,-22,-14
3719,0,84,-108,-96,-66,-72,-51,-51,-51,-51,-82,84,-90,-96,0,-96,-66
3727,88,47,32,27,45,120,-88,88,-88,88,58,-86,10,-68,88,27,45
3733,-44,29,-62,-15,61,-50,91,-91,-91,91,118,18,42,-64,44,15,-61
3739,88,-5,14,-21,49,-98,104,104,-104,-104,14,5,-26,56,-88,21,-49
3761,10,82,14,102,-32,10,-80,-80,-80,-80,30,-37,42,30,10,102,-32
3767,-48,-90,-60,26,-40,8,72,-72,72,-72,-75,24,-87,-12,-48,26,-40
3769,66,-61,10,-37,-1,-10,-13,-13,-13,-13,73,21,-23,10,66,-37,-1
3779,-12,-66,80,-26,-30,60,-33,-33,-33,-33,-90,46,6,92,-12,-26,-30
3793,50,-119,114,-3,-45,-66,-26,26,-26,26,44,-1,-48,72,50,-3,-45
3797,102,102,-98,54,62,38,90,-90,90,-90,105,-78,85,-84,102,54,62
3803,46,56,-94,16,-84,-60,52,-52,-52,52,48,117,-84,-92,-46,-16,84
3821,-2,78,-6,46,-114,30,60,60,60,60,0,61,16,-42,-2,46,-114
3823,8,17,-48,-19,7,-56,92,-92,92,-92,-70,-66,-90,-28,8,-19,7
3833,114,52,54,-72,-102,-60,-94,94,94,-94,12,24,96,68,-114,72,102
3847,-76,75,68,47,-59,-8,0,0,0,0,66,-118,18,-4,-76,47,-59
3851,60,118,96,30,-30,12,4,4,4,4,-46,2,-66,-4,60,30,-30
3853,4,102,-110,-50,54,-66,-45,45,45,-45,10,16,86,-32,-4,50,-54
3863,-62,-72,46,-64,84,108,-24,24,24,-24,-84,-21,-4,84,62,64,-84
3877,70,-58,-26,70,-26,70,-61,61,-61,61,8,87,108,-104,70,70,-26
3881,50,42,-54,30,0,-72,-78,-78,78,78,25,120,-105,102,-50,-30,0
3889,48,-74,86,14,-6,-18,-91,-91,91,91,74,-34,-18,-66,-48,-14,6
3907,-8,28,70,-12,72,-102,14,-14,-14,14,-97,33,-115,92,8,12,-72
3911,-54,38,90,-90,-62,52,13,13,-13,-13,12,-36,36,-16,54,90,62
3917,-74,-120,18,76,-22,-34,-54,54,-54,54,-1,-65,27,-92,-74,76,-22
3919,32,41,-46,-23,123,-30,-8,-8,8,8,82,-33,-50,-100,-32,23,-123
3923,116,-16,-16,108,46,-116,-97,97,-97,97,108,-12,-4,-4,116,108,46
3929,-102,-18,10,78,-50,-14,30,30,30,30,-60,-33,24,-74,-102,78,-50
3931,40,-96,-78,32,-92,10,78,78,-78,-78,46,112,-18,32,-40,-32,92
3943,76,-64,-4,-56,-16,8,2,-2,2,-2,-26,34,-70,100,76,-56,-16
3947,-114,12,-102,-44,88,52,9,-9,-9,9,0,-16,-84,28,114,44,-88
3967,-112,0,-78,-8,12,-42,78,-78,-78,78,97,53,11,20,112,8,-12
3989,10,54,-54,38,2,56,-78,-78,78,78,-57,98,97,-50,-10,-38,-2
4001,-38,12,-18,-68,44,-46,-6,-6,-6,-6,-124,23,76,2,-38,-68,44
4003,-92,-39,-32,13,11,-40,78,-78,78,-78,12,-54,28,124,-92,13,11
4007,-96,-34,-56,-70,60,72,17,-17,17,-17,63,110,-5,-28,-96,-70,60
4013,-82,12,-90,36,16,-26,-36,36,-36,36,-81,-81,-29,-60,-82,36,16
4019,-102,-60,110,-8,30,24,117,117,-117,-117,-125,-99,-51,36,102,8,-30
4021,74,-59,-50,45,-103,38,115,115,115,115,39,-61,71,-10,74,45,-103
4027,8,52,80,92,-20,-44,124,-124,124,-124,-46,-82,-98,52,8,92,-20
4049,-98,-66,90,46,-6,36,0,0,0,0,42,-38,14,-14,98,-46,6
4051,-52,-84,38,28,-88,50,30,30,-30,-30,116,-108,20,32,52,-28,88
4057,-30,-106,-26,-26,-46,-46,38,-38,38,-38,-8,-17,-60,48,-30,-26,-46
4073,54,-54,90,-30,-2,-2,24,-24,24,-24,-27,-122,9,36,54,-30,-2
4079,-112,62,24,78,78,-72,71,71,71,71,64,-60,-44,120,-112,78,78
4091,-84,-108,-56,28,80,-100,-75,-75,-75,-75,-56,-40,-60,84,-84,28,80
4093,92,-99,-118,-63,-31,110,114,-114,-114,114,-25,-24,101,80,-92,63,31
4099,44,-23,76,1,101,-64,-50,-50,-50,-50,-95,26,57,80,44,1,101
4111,-20,69,-52,85,-31,20,60,60,60,60,-15,102,-55,76,-20,85,-31
4127,70,58,-74,-62,114,-72,-13,13,13,-13,-78,120,6,-36,-70,62,-114
4129,128,-65,-50,63,-87,102,65,65,-65,-65,-78,40,-58,62,-128,-63,87
4133,-38,-20,6,-84,124,34,52,-52,52,-52,89,-63,-91,-44,-38,-84,124
4139,-94,-60,-66,100,-28,-40,39,39,-39,-39,-8,76,-72,-36,94,-100,28
4153,40,102,18,-34,-74,-86,39,-39,-39,39,-101,66,121,32,-40,34,74
4157,18,30,110,22,106,-38,-78,78,-78,78,2,126,122,-68,18,22,106
4159,96,51,-40,-61,-97,20,-42,-42,-42,-42,7,50,-65,-84,96,-61,-97
4177,-30,-123,-98,41,-17,70,78,-78,78,-78,82,13,-106,-72,-30,41,-17
4201,-116,-15,-26,-39,-17,-62,-117,-117,117,117,52,122,-76,38,116,39,17
4211,-12,58,68,-98,96,-60,-44,-44,-44,-44,40,14,112,-100,-12,-98,96
4217,-86,6,30,-42,-78,-12,72,-72,-72,72,-98,12,-74,-84,86,42,78
4219,80,-7,-26,41,23,38,-104,-104,104,104,-90,-5,62,-104,-80,-41,-23
4229,-110,86,-10,50,-48,66,50,50,50,50,90,107,-74,-78,-110,50,-48
4231,-60,-11,-30,29,71,86,-52,-52,52,52,80,-11,-32,52,60,-29,-71
4241,-34,-72,78,68,-86,22,30,30,30,30,-108,89,-104,-66,-34,68,-86
4243,-24,69,74,49,69,54,6,-6,-6,6,19,68,-87,68,24,-49,-69
4253,2,-32,102,-48,56,92,-28,28,28,-28,-2,-70,-70,12,-2,48,-56
4259,34,124,26,-36,-100,44,-52,-52,52,52,-27,-1,123,-20,-34,36,100
4261,-86,-85,14,35,-37,14,26,26,26,26,18,91,-62,-38,-86,35,-37
4271,-2,34,-14,-106,-72,-72,-79,-79,79,79,80,-81,-40,24,2,106,72
4273,114,34,-34,50,22,-62,-65,65,-65,65,-54,-81,46,72,114,50,22
4283,122,-88,-26,8,-72,-12,13,-13,-13,13,-42,-16,-42,-28,-122,-8,72
4289,-114,-34,74,10,-48,-18,8,8,8,8,-54,-59,70,30,-114,10,-48
4297,-104,-13,26,-9,-13,2,-26,26,26,-26,-42,-52,-14,112,104,9,13
4327,-28,-1,62,43,-9,54,-26,26,26,-26,47,12,-75,-44,28,-43,9
4337,42,-80,38,-12,86,-52,-52,52,52,-52,22,-34,-42,36,-42,12,-86
4339,0,-37,-108,-45,-25,-52,-46,-46,-46,-46,-83,74,-107,120,0,-45,-25
4349,10,66,-102,-90,24,-24,78,78,-78,-78,17,-48,95,10,-10,90,-24
4357,-64,-125,10,-9,23,98,-67,67,67,-67,-66,16,122,88,64,9,-23
4363,-32,-115,-90,49,-39,66,4,-4,-4,4,-116,47,44,52,32,-49,39
4373,54,-102,-2,-66,68,56,78,-78,-78,78,50,-80,-34,36,-54,66,-68
4391,48,-24,-104,-20,30,96,-111,-111,-111,-111,-20,34,-120,8,48,-20,30
4397,-30,-124,2,16,-6,66,-22,22,-22,22,42,13,18,28,-30,16,-6
4409,-106,36,66,120,-10,-28,0,0,0,0,31,62,105,38,106,-120,10
4421,-62,-16,42,-28,-98,34,26,26,26,26,100,122,-24,114,-62,-28,-98
4423,-88,39,-104,-69,25,64,48,-48,48,-48,-100,94,-68,68,-88,-69,25
4441,32,74,-10,-22,70,-74,-95,-95,95,95,100,-16,108,-26,-32,22,-70
4447,-52,-9,-8,83,-15,-60,90,-90,90,-90,46,-42,-78,60,-52,83,-15
4451,-82,-58,22,10,52,28,7,7,-7,-7,-97,48,81,36,82,-10,-52
4457,-98,96,70,-12,30,0,120,-120,-120,120,-54,-118,54,-68,98,12,-30
4463,-64,-108,20,60,-80,112,48,-48,48,-48,55,44,75,76,-64,60,-80
4481,78,-60,46,36,-76,-82,78,78,78,78,-32,-75,12,-18,78,36,-76
4483,-40,-119,38,-3,-43,-118,-16,16,16,-16,-101,-72,49,4,40,3,43
4493,-54,74,78,58,-82,20,-74,74,74,-74,-66,-8,-42,116,54,-58,82
4507,76,23,52,91,-55,-28,-88,88,-88,88,18,-92,58,116,76,91,-55
4513,24,30,-30,78,-90,42,-93,93,93,-93,-86,68,-66,96,-24,-78,90
4517,6,-50,70,30,-62,88,26,-26,-26,26,72,-52,4,100,-6,-30,62
4519,-116,-21,22,-125,9,-54,-30,-30,30,30,-24,32,28,4,116,125,-9
4523,36,-44,64,48,66,84,-8,8,-8,8,36,56,60,-132,36,48,66
4547,44,-18,32,-62,-72,36,123,-123,123,-123,-15,30,-19,20,44,-62,-72
4549,38,-25,78,55,35,-70,-31,-31,-31,-31,-25,22,-9,10,38,55,35
4561,16,14,-130,38,-14,22,13,13,-13,-13,-44,78,48,110,-16,-38,14
4567,32,40,4,-88,56,-4,52,-52,52,-52,-118,-34,110,-20,32,-88,56
4583,58,114,-110,-14,126,-48,0,0,0,0,36,4,12,36,-58,14,-126
4591,-52,19,18,75,-55,-82,80,80,-80,-80,-8,17,-28,20,52,-75,55
4597,-80,-30,42,10,-22,-22,78,-78,-78,78,119,-96,-19,-56,80,-10,22
4603,-104,20,28,-84,124,-32,14,-14,14,-14,22,86,-6,-20,-104,-84,124
4621,-96,90,-18,-22,82,-50,78,78,-78,-78,18,-2,62,-94,96,22,-82
4637,-42,70,-26,6,-2,22,88,-88,88,-88,-122,-29,-18,60,-42,6,-2
4639,-4,-55,-50,-23,35,2,10,10,-10,-10,22,101,-38,36,4,23,-35
4643,-78,-46,62,-122,116,-28,-65,65,65,-65,-16,-79,68,-44,78,122,-116
4649,-82,-14,42,134,-88,-100,-22,-22,22,22,-111,-66,-73,-6,82,-134,88
4651,-4,-49,-44,-81,3,96,92,92,92,92,-127,-82,-7,-8,-4,-81,3
4657,94,-38,58,-126,38,-58,-17,17,-17,17,-118,-50,26,8,94,-126,38
4663,44,76,-64,20,-56,76,94,-94,94,-94,82,76,130,68,44,20,-56
4673,78,40,102,84,-6,96,26,-26,-26,26,-20,-42,-84,-20,-78,-84,6
4679,72,130,112,30,-12,-120,-47,-47,-47,-47,2,62,58,-40,72,30,-12
4691,50,-32,122,104,12,-108,-52,-52,52,52,-93,-100,-59,-44,-50,-104,-12
4703,-16,6,-68,114,44,-64,117,-117,117,-117,109,-104,-87,60,-16,114,44
4721,-6,-118,114,-54,-2,-80,-128,-128,128,128,-45,-98,-11,130,6,54,2
4723,24,49,-24,-99,-73,-76,28,-28,28,-28,44,-70,64,44,24,-99,-73
4729,54,89,78,-39,17,122,-79,-79,-79,-79,95,-5,-121,102,54,-39,17
4733,78,134,-90,114,12,78,2,-2,2,-2,41,23,37,-36,78,114,12
4751,90,106,102,-10,12,-48,104,104,-104,-104,-23,-64,-81,-72,-90,10,-12
4759,-68,-28,36,52,56,68,-28,-28,-28,-28,7,-102,-113,28,-68,52,56
4783,28,-24,12,8,-24,24,120,-120,120,-120,-100,64,92,-44,28,8,-24
4787,36,108,-52,-120,-22,-52,9,-9,9,-9,-67,-72,105,52,36,-120,-22
4789,24,67,-138,3,-3,-42,-85,-85,85,85,-8,104,16,6,-24,-3,3
4793,-78,48,-54,24,44,74,-78,78,-78,78,-19,-26,-31,44,-78,24,44
4799,114,16,30,40,76,112,65,65,-65,-65,96,-87,-96,-72,-114,-40,-76
4801,-118,67,-14,-5,-97,-82,67,67,67,67,78,65,-26,-34,-118,-5,-97
4813,30,50,-38,-46,-110,-98,-13,13,-13,13,132,21,112,-8,30,-46,-110
4817,-90,34,110,78,-120,-96,104,-104,-104,104,-16,30,-12,-100,90,-78,120
4831,-56,67,-74,-85,45,6,74,74,-74,-74,38,80,-118,-116,56,85,-45
4861,-2,45,50,-75,33,-102,99,99,99,99,-71,-26,-119,62,-2,-75,33
4871,-80,22,-108,78,-102,120,-65,-65,-65,-65,116,68,-120,32,-80,78,-102
4877,2,-66,-18,-122,-82,-28,78,-78,-78,78,22,-82,-30,36,-2,122,82
4889,-74,-24,38,96,28,-2,-66,-66,-66,-66,-114,-7,90,26,-74,96,28
4903,16,79,-46,-133,-57,54,-28,28,28,-28,-11,-96,-97,-4,-16,133,57
4909,68,-31,6,49,35,-94,-35,-35,35,35,-62,-94,14,-62,-68,-49,-35
4919,-78,-10,6,98,120,120,13,13,-13,-13,-105,59,9,0,78,-98,-120
4931,-28,86,84,110,130,-20,-28,-28,-28,-28,-24,-114,108,60,-28,110,130
4933,-92,81,34,-91,25,118,18,-18,-18,18,6,-4,42,-64,92,91,-25
4937,-18,36,122,-44,-28,86,72,-72,72,-72,-125,75,127,-20,-18,-44,-28
4943,128,66,48,18,98,80,87,-87,87,-87,17,-30,-99,-4,128,18,98
4951,40,83,-50,-109,17,134,16,16,-16,-16,-108,-80,-48,4,-40,109,-17
4957,58,-31,-62,53,59,-82,-67,67,-67,67,-24,7,44,-80,58,53,59
4967,-112,-12,-32,104,-18,48,-12,12,-12,12,109,-54,-79,-108,-112,104,-18
4969,-34,38,-70,86,-6,126,-121,-121,-121,-121,86,-5,86,58,-34,86,-6
4973,-102,-68,-50,-84,68,-124,104,-104,-104,104,-114,-68,130,12,102,84,-68
4987,-56,-107,-34,97,29,2,-52,52,52,-52,125,-32,127,76,56,-97,-29
4993,62,26,58,58,54,-42,38,-38,38,-38,10,-31,50,-88,62,58,54
4999,124,-128,14,64,40,58,26,26,-26,-26,-100,75,32,-100,-124,-64,-40
5003,18,-80,18,12,34,64,-13,13,13,-13,100,-71,-60,-12,-18,-12,-34
5009,-2,0,26,96,-40,38,-78,-78,-78,-78,-96,117,48,-82,-2,96,-40
5011,128,20,2,-92,84,18,-104,-104,104,104,44,47,4,-40,-128,92,-84
5021,-42,134,62,78,-78,54,-4,-4,-4,-4,120,-82,-24,22,-42,78,-78
5023,64,19,82,-9,107,38,20,-20,-20,20,111,-55,-19,76,-64,9,-107
5039,-42,128,58,104,76,40,43,43,-43,-43,20,-4,-4,-120,42,-104,-76
5051,-10,-78,10,82,-2,-32,-117,-117,117,117,93,-4,51,-12,10,-82,2
5059,64,-131,-70,-11,43,-62,104,104,-104,-104,-110,19,10,-40,-64,11,-43
5077,32,-37,-38,-25,95,26,13,-13,-13,13,13,74,-17,-8,-32,25,-95
5081,78,32,-22,-48,-16,-52,-26,-26,26,26,3,-24,-11,-74,-78,48,16
5087,80,38,12,102,-34,-88,80,-80,80,-80,-21,38,-49,84,80,102,-34
5099,116,-38,-8,-66,-64,-52,139,139,139,139,-56,18,-96,28,116,-66,-64
5101,-68,110,-98,6,2,50,85,85,-85,-85,28,70,76,-14,68,-6,-2
5107,40,28,-10,-76,-64,-142,-52,52,52,-52,23,91,-59,44,-40,76,64
5113,102,-61,-86,-89,73,130,-106,106,-106,106,-16,91,-64,96,102,-89,73
5119,4,73,-136,33,-59,-128,-26,-26,-26,-26,64,56,-16,-76,4,33,-59
5147,-36,18,-32,-94,-54,60,-21,21,-21,21,68,-64,-76,68,-36,-94,-54
5153,-6,-120,14,-60,2,-124,-78,78,78,-78,-14,-90,-30,28,6,60,-2
5167,-28,139,2,39,39,138,-52,52,52,-52,-24,56,-56,4,28,-39,-39
5171,60,32,-108,120,60,-108,71,71,71,71,-38,2,-6,60,60,120,60
5179,20,-89,-38,-57,-91,110,26,26,-26,-26,6,-81,6,104,-20,57,91
5189,-78,122,-86,18,58,64,-50,-50,50,50,1,72,-89,50,78,-18,-58
5197,-78,42,78,114,-66,-18,-6,6,-6,6,60,-111,-76,-24,-78,114,-66
5209,-98,11,-6,59,55,-98,-13,-13,-13,-13,17,-82,41,38,-98,59,55
5227,-76,-28,-36,76,72,84,-64,64,-64,64,-20,122,52,-76,-76,76,72
5231,74,-24,6,-84,-62,16,39,39,-39,-39,-93,-3,-51,-72,-74,84,62
5233,-40,-50,90,-10,54,-30,-130,130,130,-130,-70,-50,-50,112,40,10,-54
5237,58,62,-18,-54,60,-36,-26,26,26,-26,-138,-120,134,100,-58,54,-60
5261,10,-92,-62,56,114,66,130,130,130,130,-28,-21,40,70,10,56,114
5273,-2,110,-98,98,-16,32,52,-52,-52,52,-62,4,134,36,2,-98,16
5279,72,-130,108,-78,-36,24,-64,-64,-64,-64,-126,104,10,112,72,-78,-36
5281,54,-45,-142,-37,-33,-42,126,126,126,126,-85,-66,-93,-78,54,-37,-33
5297,42,-8,14,108,-18,-132,-112,112,112,-112,-78,-8,122,132,-42,-108,18
5303,-64,-92,-100,-16,-6,96,-5,5,-5,5,72,124,0,44,-64,-16,-6
5309,6,90,-102,90,14,-4,-6,-6,6,6,-17,-6,25,-38,-6,-90,-14
5323,40,-124,-38,76,4,22,70,-70,-70,70,9,-119,-141,-12,-40,-76,-4
5333,-34,104,78,12,50,134,26,-26,26,-26,43,-41,15,36,-34,12,50
5347,4,-20,64,-100,20,-40,-104,104,-104,104,-50,64,-50,-92,4,-100,20
5351,126,-60,58,120,-58,32,117,117,-117,-117,7,-56,-39,-56,-126,-120,58
5381,-86,-64,6,120,52,-14,-70,-70,-70,-70,-84,91,-84,-14,-86,120,52
5387,54,-116,-122,-76,-136,-112,65,-65,-65,65,-80,-41,120,60,-54,76,136
5393,-102,10,126,-18,132,84,-88,88,88,-88,66,94,-74,52,102,18,-132
5399,96,-42,-32,90,-60,0,-24,-24,-24,-24,0,6,48,56,96,90,-60
5407,120,80,28,136,-28,-100,-70,70,-70,70,-10,116,98,60,120,136,-28
5413,-76,-23,34,13,77,-130,26,-26,-26,26,-94,-14,-18,32,76,-13,-77
5417,10,60,-54,144,54,66,0,0,0,0,-49,101,-133,84,10,144,54
5419,4,-5,-98,11,-115,50,104,104,-104,-104,34,-145,-6,-64,-4,-11,115
5431,-40,-39,104,-55,-11,124,72,72,72,72,-3,-50,61,4,-40,-55,-11
5437,-58,1,106,-19,-81,6,-74,74,-74,74,78,-30,34,64,-58,-19,-81
5441,-114,-36,74,72,42,-36,78,78,-78,-78,-33,96,-55,30,114,-72,-42
5443,-84,49,36,-75,19,-44,-26,26,-26,26,-106,28,-30,-36,-84,-75,19
5449,32,75,94,-69,-139,14,-78,-78,78,78,-136,-92,-60,-10,-32,69,139
5471,-110,12,66,0,22,4,-3,-3,3,3,120,27,40,-48,110,0,-22
5477,42,132,86,-52,40,-134,102,-102,102,-102,77,13,25,-28,42,-52,40
5479,4,-4,-62,92,4,46,52,52,-52,-52,-62,-28,10,-76,-4,-92,-4
5483,-12,112,-120,36,82,-116,7,-7,7,-7,-44,-98,84,12,-12,36,82
5501,42,72,-46,-56,96,-24,-54,-54,54,54,-5,48,37,-138,-42,56,-96
5503,-28,-45,4,-129,1,-56,24,-24,24,-24,134,16,-90,-76,-28,-129,1
5507,-42,-42,-126,-74,-62,76,-117,117,117,-117,92,3,-16,-20,42,74,62
5519,-78,122,-94,46,-48,-36,25,25,-25,-25,57,-132,95,120,78,-46,48
5521,-34,-13,46,-125,-85,-130,-13,-13,-13,-13,6,77,6,-50,-34,-125,-85
5527,56,61,-70,25,137,14,-52,52,52,-52,-57,91,-75,-92,-56,-25,-137
5531,-94,-30,-122,130,-42,120,96,96,-96,-96,-25,-97,129,108,94,-130,42
5557,-12,70,2,-98,46,-74,86,-86,-86,86,87,78,-67,-32,12,98,-46
5563,-100,-135,-64,-35,55,-80,-138,138,-138,138,114,60,-86,-68,-100,-35,55
5569,84,-83,-42,69,67,82,-13,-13,13,13,98,84,-94,126,-84,-69,-67
5573,-54,18,-6,-58,-52,-46,0,0,0,0,85,-6,-79,36,-54,-58,-52
5581,34,-9,22,15,71,38,102,102,102,102,-97,55,-57,50,34,15,71
5591,-32,-60,76,60,-24,96,39,39,39,39,-32,64,-84,80,-32,60,-24
5623,-44,-61,-90,103,-89,-50,-38,38,38,-38,16,-53,-136,44,44,-103,89
5639,-120,-66,0,-70,80,-16,123,123,123,123,110,28,102,40,-120,-70,80
5641,-26,-19,-54,-75,-35,-62,26,26,26,26,41,26,17,6,-26,-75,-35
5647,-36,-56,58,-80,8,122,-52,52,52,-52,-75,-87,95,-12,36,80,-8
5651,-92,-60,48,40,90,60,-75,-75,-75,-75,36,0,-24,36,-92,40,90
5653,-104,-109,106,79,103,34,-26,26,26,-26,-70,-86,30,-56,104,-79,-103
5657,-30,82,-114,-18,-72,-36,104,-104,-104,104,-86,-68,-134,12,30,18,72
5659,16,65,36,113,-107,-116,50,50,50,50,92,76,124,-104,16,113,-107
5669,-134,20,-54,-48,54,-150,38,38,38,38,-102,135,-22,-46,-134,-48,54
5683,-56,4,-86,52,4,-98,-52,52,52,-52,5,59,-33,68,56,-52,-4
5689,20,106,-66,98,-82,26,-61,-61,61,61,118,58,90,-22,-20,-98,82
5693,-102,94,-66,-146,110,-46,-86,86,-86,86,-143,-83,-51,116,-102,-146,110
5701,-36,45,-34,77,-33,90,-39,-39,39,39,16,-30,-96,86,36,-77,33
5711,96,78,-24,114,-60,96,15,15,15,15,0,0,12,0,96,114,-60
5717,90,66,-106,-62,-94,98,72,-72,72,-72,69,121,1,132,90,-62,-94
5737,-122,89,-102,13,-97,-22,-82,82,-82,82,26,-9,-2,40,-122,13,-97
5741,-14,20,146,36,-12,-72,4,4,-4,-4,-106,-84,-30,90,14,-36,12
5743,116,-87,28,29,75,-72,-6,6,-6,6,50,-16,-10,-76,116,29,75
5749,74,86,74,-114,46,10,-22,-22,-22,-22,-125,119,75,134,74,-114,46
5779,120,87,-10,-25,-51,-114,-66,-66,66,66,14,48,-66,56,-120,25,51
5783,18,-6,66,106,86,104,-39,39,39,-39,-88,3,12,-60,-18,-106,-86
5791,-32,-101,42,-85,-151,74,-52,-52,52,52,-90,43,-6,-20,32,85,151
5801,134,-48,-42,48,-104,118,48,48,48,48,-108,-118,-72,-10,134,48,-104
5807,-48,-60,72,-120,54,-48,-36,36,-36,36,120,130,72,36,-48,-120,54
5813,66,-24,126,-96,-36,132,54,-54,-54,54,2,-60,-6,-124,-66,96,36
5821,10,53,-110,-27,145,-98,26,26,26,26,-30,-115,34,-142,10,-27,145
5827,-32,63,100,-69,13,40,78,-78,78,-78,32,32,-20,116,-32,-69,13
5839,-68,91,-86,-109,73,70,26,26,-26,-26,-36,31,120,-92,68,109,-73
5843,-18,66,-42,42,-46,-112,0,0,0,0,52,9,16,-60,18,-42,46
5849,114,-88,54,44,102,-126,-34,-34,-34,-34,-26,75,-38,86,114,44,102
5851,116,-49,144,127,131,-4,-142,-142,-142,-142,84,-44,-12,56,116,127,131
5857,44,-86,-110,122,-34,14,-118,118,118,-118,125,-60,-33,-8,-44,-122,34
5861,-118,-54,122,-42,52,88,-42,-42,42,42,-66,60,10,18,118,42,-52
5867,-28,-12,-40,-28,84,60,132,-132,132,-132,7,-28,-21,84,-28,-28,84
5869,20,-115,126,37,83,-94,109,109,-109,-109,0,70,-8,14,-20,-37,-83
5879,40,48,140,-72,36,-96,-9,-9,-9,-9,-12,114,-96,72,40,-72,36
5881,-76,-135,14,121,-73,122,78,78,-78,-78,-72,-78,-4,-86,76,-121,73
5897,90,-18,62,-138,54,84,-78,78,78,-78,-136,50,4,4,-90,138,-54
5903,-136,-6,-96,-86,-150,144,-39,39,-39,39,99,-138,103,-132,-136,-86,-150
5923,20,92,94,-84,52,-98,4,-4,-4,4,-100,4,36,-44,-20,84,-52
5927,96,-56,-28,104,-96,-48,13,-13,13,-13,83,90,63,20,96,104,-96
5939,6,64,66,0,80,-64,-55,-55,55,55,99,9,5,-132,-6,0,-80
5953,94,50,34,66,-74,-62,-109,109,-109,109,-94,46,-94,88,94,66,-74
5981,-66,-78,-2,-126,98,134,-12,-12,-12,-12,140,45,0,-42,-66,-126,98
5987,-6,118,-78,74,-48,-120,-40,40,40,-40,-108,83,116,60,6,-74,48
6007,4,60,144,-76,-104,124,-12,12,-12,12,-82,30,-50,44,4,-76,-104
6011,-18,54,-98,66,104,-76,-123,-123,123,123,-81,-51,-7,108,18,-66,-104
6029,50,6,78,-46,-48,42,84,84,84,84,-40,11,112,86,50,-46,-48
6037,152,-49,-46,67,123,-54,-71,71,71,-71,78,126,34,8,-152,-67,-123
6043,64,92,14,-4,-36,-78,52,-52,-52,52,-19,-49,127,-124,-64,4,36
6047,146,132,-58,-108,-28,68,63,-63,-63,63,-2,12,50,12,-146,108,28
6053,-30,104,-58,100,-54,108,82,-82,-82,82,-36,-24,-24,-36,30,-100,54
6067,-28,103,-100,-45,-11,4,52,-52,52,-52,102,48,-2,116,-28,-45,-11
6073,136,23,-126,43,95,-70,-2,2,2,-2,129,-46,-5,-32,-136,-43,-95
6079,48,112,54,-32,-12,126,-130,-130,130,130,-54,24,-22,-12,-48,32,12
6089,-142,48,-54,-40,-20,112,0,0,0,0,-51,40,-117,54,142,40,20
6091,24,-71,-26,-47,-13,14,-40,-40,40,40,-22,-19,118,-120,-24,47,13
6101,86,8,-110,144,76,22,-106,-106,-106,-106,-96,46,80,-110,86,144,76
6113,-118,-68,18,-48,46,10,82,-82,82,-82,-29,49,-129,-92,-118,-48,46
6121,84,113,-98,-7,3,-126,91,91,-91,-91,-32,94,72,-102,-84,7,-3
6131,-102,88,-62,16,12,60,-13,-13,13,13,140,41,-108,28,102,-16,-12
6133,134,-81,86,-21,73,-86,111,-111,111,-111,-112,46,-48,-56,134,-21,73
6143,50,-62,-134,-30,-122,-56,131,-131,-131,131,-4,113,-28,-60,-50,30,122
6151,152,145,42,17,-53,-14,26,26,-26,-26,100,-39,120,100,-152,-17,53
6163,80,-140,4,-100,-28,80,-104,104,-104,104,-106,-46,142,76,80,-100,-28
6173,118,-108,-58,0,-74,112,0,0,0,0,-70,-54,54,84,-118,0,74
6197,-66,-34,-82,42,92,62,-94,94,-94,94,-57,-37,75,-92,-66,42,92
6199,120,124,-122,-148,-16,-10,-16,-16,16,16,114,-31,62,-12,-120,148,16
6203,-150,-30,78,-66,96,-36,-39,39,39,-39,54,-69,-26,-44,150,66,-96
6211,100,-115,-68,-75,29,8,-46,-46,-46,-46,-33,-18,-25,128,100,-75,29
6217,-70,-39,34,-99,31,-38,39,-39,39,-39,8,25,100,8,-70,-99,31
6221,6,4,-150,8,46,52,14,14,-14,-14,-142,114,6,138,-6,-8,-46
6229,-96,58,70,2,-98,-98,-13,-13,13,13,78,120,-2,106,96,-2,98
6247,112,-40,-122,72,144,114,52,-52,-52,52,-40,-133,-88,-124,-112,-72,-144
6257,-18,-48,18,-48,56,86,102,-102,102,-102,90,6,-6,132,-18,-48,56
6263,-128,78,116,146,56,-64,105,-105,105,-105,145,-56,-27,124,-128,146,56
6269,-90,6,30,18,96,-18,0,0,0,0,-126,109,-114,-42,-90,18,96
6271,84,95,58,-73,13,-26,58,58,-58,-58,-74,143,-118,-60,-84,73,-13
6277,-96,35,-86,-121,-13,-22,10,-10,-10,10,89,152,51,40,96,121,13
6287,-90,-56,106,56,-88,-4,-91,91,91,-91,-108,-3,-36,60,90,-56,88
6299,-54,-48,-126,44,86,20,117,117,-117,-117,87,12,105,108,54,-44,-86
6301,126,-43,142,-43,13,94,-133,-133,-133,-133,95,-31,127,18,126,-43,13
6311,-102,76,78,80,-18,24,-13,-13,13,13,115,-105,-27,24,102,-80,18
6317,-106,-52,-46,12,60,78,-112,112,-112,112,-73,-82,67,116,-106,12,60
6323,10,-42,46,-150,-72,60,33,-33,-33,33,-66,-76,74,116,-10,150,72
6329,-138,-30,50,-90,-120,84,78,78,-78,-78,15,-142,-55,-90,138,90,120
6337,-120,-85,-102,47,31,-62,70,-70,-70,70,103,-22,101,96,120,-47,-31
6343,-64,-15,100,45,-9,-84,60,-60,60,-60,-124,70,4,-124,-64,45,-9
6353,6,24,-58,136,104,86,-114,114,-114,114,61,-30,9,-156,6,136,104
6359,-42,102,-2,-42,-70,-52,-24,-24,24,24,-69,-56,101,8,42,42,70
6361,-22,145,58,-87,-111,-42,13,13,13,13,3,109,11,122,-22,-87,-111
6367,-104,-23,52,53,139,-20,-104,104,-104,104,56,-14,136,140,-104,53,139
6373,-42,7,-94,11,-19,-58,43,-43,43,-43,28,-91,104,-56,-42,11,-19
6379,68,-24,24,-136,76,-92,-36,-36,-36,-36,64,-58,0,64,68,-136,76
6389,-6,30,-126,106,-24,48,-18,-18,18,18,-5,78,-83,30,6,-106,24
6397,2,59,138,-65,49,82,-25,25,-25,25,138,73,22,152,2,-65,49
6421,94,-63,-130,65,129,90,18,18,18,18,99,-49,35,22,94,65,129
6427,20,29,138,65,-119,-62,-104,104,104,-104,68,-29,-92,124,-20,-65,119
6449,66,-14,-62,14,108,-6,64,64,64,64,-56,155,-60,-126,66,14,108
6451,-112,7,-120,-1,43,-80,100,100,100,100,25,-78,129,32,-112,-1,43
6469,-44,118,-130,-42,-10,98,17,17,-17,-17,-50,2,150,-22,44,42,10
6473,126,92,138,48,6,-138,86,-86,86,-86,123,70,-105,60,126,48,6
6481,28,105,110,33,-25,50,27,27,-27,-27,68,-102,-40,-2,-28,-33,25
6491,84,18,20,102,104,20,-132,-132,-132,-132,108,12,24,-60,84,102,104
6521,-66,-118,98,-22,-42,60,100,100,-100,-100,-33,142,33,-138,66,22,42
6529,-6,-121,-130,135,-81,114,-121,-121,-121,-121,-49,-91,-113,126,-6,135,-81
6547,-108,-80,134,-8,-76,-34,-4,4,4,-4,3,68,-47,108,108,8,76
6551,120,30,48,114,148,-80,-60,-60,-60,-60,40,-138,0,-72,120,114,148
6553,26,143,34,3,-43,-22,-103,103,-103,103,-156,61,92,-16,26,3,-43
6563,26,-96,74,96,-24,144,39,-39,-39,39,2,-60,22,-124,-26,-96,24
6569,-106,120,98,-36,-18,150,24,24,24,24,-80,-134,-24,74,-106,-36,-18
6571,-88,-101,-22,-117,-79,2,-34,-34,34,34,62,-95,-50,104,88,117,79
6577,82,-78,-114,98,-46,-58,-21,21,-21,21,-4,-143,108,-88,82,98,-46
6581,78,-58,54,-54,132,102,134,134,134,134,-42,37,-86,14,78,-54,132
6599,-42,-60,-102,-120,6,48,39,39,-39,-39,-131,117,-21,-96,42,120,-6
6607,-36,7,-88,-29,-127,68,-74,74,-74,74,88,-32,-76,-52,-36,-29,-127
6619,96,-132,66,-12,148,-62,-78,-78,78,78,-66,-4,110,144,-96,12,-148
6637,-32,87,2,43,-85,-22,78,-78,-78,78,54,-128,58,40,32,-43,85
6653,70,48,-126,-48,56,14,162,-162,162,-162,-42,99,54,-84,70,-48,56
6659,132,-78,48,-14,74,-52,-21,-21,-21,-21,-126,90,30,-140,132,-14,74
6661,-52,17,-58,-47,-9,-78,-71,-71,71,71,0,-146,-116,-70,52,47,9
6673,34,-47,-78,125,-141,126,-41,41,-41,41,22,75,74,-104,34,125,-141
6679,136,16,-24,8,8,68,52,52,52,52,-95,-144,-7,-4,136,8,8
6689,66,-66,-102,14,114,-96,78,78,-78,-78,45,-58,99,-18,-66,-14,-114
6691,0,91,-136,-109,123,-24,-68,-68,-68,-68,95,116,-105,-24,0,-109,123
6701,-102,74,34,150,36,-144,52,52,-52,-52,58,148,62,86,102,-150,-36
6703,4,-27,-58,-103,49,-74,-78,78,78,-78,24,-131,136,-116,-4,103,-49
6709,118,159,86,-65,35,-106,-39,-39,-39,-39,-42,29,30,-70,118,-65,35
6719,90,48,-142,128,-48,-84,39,39,-39,-39,-56,-113,120,-56,-90,-128,48
6733,46,29,18,121,-61,146,5,-5,5,-5,-108,-61,4,-80,46,121,-61
6737,42,-124,-126,4,108,-30,134,-134,134,-134,111,-147,3,-92,42,4,108
6761,-150,42,-70,82,-26,154,144,144,144,144,-2,-109,58,26,-150,82,-26
6763,72,-99,-76,-23,-65,-104,-78,78,-78,78,-148,98,4,76,72,-23,-65
6779,6,144,-114,-100,-10,20,135,135,-135,-135,-79,79,39,68,-6,100,10
6781,164,113,-34,121,-65,34,22,22,-22,-22,-90,120,-130,-146,-164,-121,65
6791,70,-72,-10,-124,-10,20,39,39,-39,-39,33,-33,-113,40,-70,124,10
6793,96,55,26,-21,11,98,-130,130,130,-130,77,-44,119,0,-96,21,-11
6803,-116,-38,-120,-6,138,-84,-11,11,-11,11,-99,-98,-47,-36,-116,-6,138
6823,148,135,-130,27,-117,-42,-78,78,78,-78,-124,97,-76,44,-148,-27,117
6827,-42,24,54,-8,-88,-16,39,-39,-39,39,52,-117,-48,-4,42,8,88
6829,18,-149,2,-37,67,-2,13,13,13,13,23,69,-145,-82,18,-37,67
6833,150,-78,62,110,-72,96,156,-156,-156,156,6,-96,-70,20,-150,-110,72
6841,-74,-115,-122,125,-115,-106,-139,-139,-139,-139,62,-55,-42,90,-74,125,-115
6857,6,76,-34,-8,150,0,-148,148,148,-148,-38,6,-30,4,-6,8,-150
6863,16,126,-156,-50,46,-56,0,0,0,0,24,48,-64,108,16,-50,46
6869,-126,-104,-22,-48,108,-24,104,104,-104,-104,3,48,-75,-18,126,48,-108
6871,-156,99,-2,91,-111,90,-78,-78,78,78,-86,13,-126,-156,156,-91,111
6883,68,19,50,95,-61,-118,104,-104,-104,104,32,109,-104,4,-68,-95,61
6899,36,72,-72,-16,-44,-68,-120,-120,-120,-120,-136,18,56,-52,36,-16,-44
6907,-4,12,-72,44,44,-88,-102,102,-102,102,-92,44,-72,-92,-4,44,44
6911,78,132,146,12,-144,48,87,87,-87,-87,88,-95,-48,-136,-78,-12,144
6917,90,46,-6,66,24,-6,-38,38,-38,38,90,-54,90,20,90,66,24
6947,-14,-8,22,-104,8,92,-136,136,136,-136,-6,-95,150,-132,14,104,-8
6949,116,10,22,-150,38,50,-103,-103,103,103,-98,58,54,70,-116,150,-38
6959,-48,-26,-32,-102,-12,0,145,145,145,145,-12,-20,-128,-96,-48,-102,-12
6961,-116,-7,110,-143,59,-22,-5,-5,5,5,-76,100,32,-34,116,143,-59
6967,48,-37,132,15,73,52,-70,70,-70,70,130,56,-118,-164,48,15,73
6971,12,-60,88,72,-102,-108,-87,-87,-87,-87,-72,-30,-72,-44,12,72,-102
6977,-62,36,50,0,-102,-78,156,-156,156,-156,-118,114,-54,-132,-62,0,-102
6983,134,-138,-98,-130,70,-152,-117,117,117,-117,-16,3,4,-44,-134,130,-70
6991,-76,83,48,115,107,8,110,110,110,110,-20,10,28,92,-76,115,107
6997,130,-19,-10,81,3,-6,-22,22,-22,22,84,-37,-116,-112,130,81,3
7001,-146,-52,-126,44,-84,12,-26,-26,26,26,114,90,118,58,146,-44,84
7013,66,96,-10,-124,-122,-44,-96,96,96,-96,84,14,52,84,-66,124,122
7019,-84,106,20,-102,-126,-84,148,148,148,148,62,26,-58,-92,-84,-102,-126
7027,160,28,22,100,84,42,-52,52,52,-52,148,52,52,-20,-160,-100,-84
7039,-36,-7,-78,57,27,6,34,34,-34,-34,106,5,-18,-20,36,-57,-27
7043,-132,68,-104,-12,132,12,59,-59,59,-59,32,-20,-24,-164,-132,-12,132
7057,16,-90,-78,70,134,74,3,-3,-3,3,10,-16,-50,-32,-16,-70,-134
7069,-86,-126,-30,-14,126,-66,39,39,39,39,-38,89,-110,-94,-86,-14,126
7079,110,-106,-38,-30,-56,-152,40,40,-40,-40,96,-51,-32,96,-110,30,56
7103,-2,130,-42,-10,148,88,65,-65,-65,65,-6,55,138,36,2,10,-148
7109,-6,-54,42,-10,60,0,0,0,0,0,-75,-96,-13,-110,6,10,-60
7121,82,150,-34,102,-90,90,-78,-78,-78,-78,56,79,160,-98,82,102,-90
7127,24,-136,-144,8,-32,-32,-61,61,-61,61,-3,-2,-103,4,24,8,-32
7129,-148,133,62,-11,-1,-70,71,71,-71,-71,24,-2,-40,38,148,11,1
7151,40,18,132,70,-40,152,-27,-27,-27,-27,-90,-24,-78,-160,40,70,-40
7159,104,77,60,-131,-31,-40,-10,-10,-10,-10,139,92,-133,-92,104,-131,-31
7177,14,83,146,15,97,70,89,-89,89,-89,150,-39,-86,80,14,15,97
7187,106,-84,-62,-76,48,-120,156,-156,-156,156,6,-116,50,-36,-106,76,-48
7193,-74,52,26,148,-12,54,-128,128,-128,128,9,-122,93,-12,-74,148,-12
7207,72,-121,-54,-69,23,-10,58,-58,-58,58,49,25,67,-28,-72,69,-23
7211,92,60,120,104,94,-20,39,39,39,39,12,88,-20,-156,92,104,94
7213,0,-69,98,-89,55,-62,81,-81,-81,81,-55,164,-37,-104,0,89,-55
7219,64,101,-76,-115,-119,52,-22,-22,-22,-22,-101,-52,-93,88,64,-115,-119
7229,46,-124,-98,56,106,-50,-40,-40,-40,-40,-140,-30,-40,-70,46,56,106
7237,62,-127,-46,77,-29,-146,101,-101,101,-101,-92,30,-16,160,62,77,-29
7243,-8,21,-134,57,93,126,-24,24,24,-24,83,-28,1,-92,8,-57,-93
7247,18,78,38,26,92,140,57,-57,-57,57,-78,39,86,-36,-18,-26,-92
7253,-42,-54,-54,26,130,-98,96,-96,96,-96,-9,71,99,-156,-42,26,130
7283,36,80,-12,144,-16,116,8,-8,8,-8,-69,-74,15,92,36,144,-16
7297,-78,130,62,-14,-106,86,67,-67,67,-67,48,-19,140,-8,-78,-14,-106
7307,-44,-42,-12,-98,10,100,-156,156,-156,156,73,-14,-51,52,-44,-98,10
7309,34,-57,-2,55,-9,-126,9,9,9,9,-130,93,30,66,34,55,-9
7321,112,-137,102,-49,-123,-90,-67,-67,67,67,-120,-132,-92,118,-112,49,123
7331,-92,154,-60,6,-92,4,52,52,52,52,-44,-18,116,68,-92,6,-92
7333,-154,109,-42,89,155,-106,-26,26,-26,26,112,-78,136,112,-154,89,155
7349,-130,24,114,-24,40,70,126,126,126,126,48,45,-36,146,-130,-24,40
7351,88,-44,-94,20,120,162,-34,-34,34,34,28,-61,-128,-28,-88,-20,-120
7369,64,-157,-42,3,125,86,-23,-23,23,23,100,-30,8,-54,-64,-3,-125
7393,106,23,-18,-29,1,-86,29,-29,29,-29,146,-53,-146,-64,106,-29,1
7411,148,49,104,105,-115,116,-92,-92,-92,-92,-43,70,61,-120,148,105,-115
7417,16,-82,26,-146,-34,-142,79,-79,-79,79,-30,48,118,96,-16,146,34
7433,114,44,54,84,-32,-158,-46,46,-46,46,154,-42,-150,84,114,84,-32
7451,-98,96,6,12,70,-44,39,39,-39,-39,-69,-21,-115,-132,98,-12,-70
7457,-114,32,-18,-56,12,120,-104,104,104,-104,14,-126,90,-140,114,56,-12
7459,-84,-23,4,-127,157,-32,58,58,58,58,-125,60,-85,64,-84,-127,157
7477,-108,41,138,125,121,-122,-41,41,41,-41,31,122,61,-144,108,-125,-121
7481,-162,78,-30,-90,30,84,78,78,-78,-78,49,6,-17,-70,162,90,-30
7487,-80,22,-108,42,56,8,112,-112,112,-112,83,112,-57,-92,-80,42,56
7489,30,145,-110,97,-131,-2,130,130,130,130,73,-117,-55,66,30,97,-131
7499,14,-28,106,12,-24,0,-104,-104,104,104,-103,-27,-81,44,-14,-12,24
7507,-164,-65,10,3,-17,-38,104,-104,-104,104,-108,108,-36,-164,164,-3,17
7517,138,98,-126,94,-8,82,152,-152,152,-152,-142,6,18,68,138,94,-8
7523,-108,94,84,-134,-12,-60,13,-13,13,-13,55,120,67,76,-108,-134,-12
7529,50,-118,-94,-10,-36,-96,-80,-80,80,80,-42,-20,-102,-42,-50,10,36
7537,-14,7,126,-61,121,142,-110,110,-110,110,136,-39,-32,80,-14,-61,121
7541,-42,-98,150,10,-96,150,40,40,40,40,-72,-58,-68,110,-42,10,-96
7547,118,-162,-62,118,-82,44,39,-39,-39,39,-140,87,12,-84,-118,-118,82
7549,-18,115,-126,147,-81,54,97,97,97,97,26,-130,42,82,-18,147,-81
7559,-14,54,118,-10,34,-80,0,0,0,0,-105,-51,129,-56,14,10,-34
7561,20,82,-74,18,78,90,-130,-130,130,130,-116,-108,-92,10,-20,-18,-78
7573,-76,-87,50,-59,65,86,39,-39,-39,39,-22,60,70,160,76,59,-65
7577,-90,-10,-138,46,-42,48,88,-88,-88,88,-98,-126,-66,-28,90,-46,42
7583,128,-66,28,-34,94,-80,39,-39,39,-39,-124,-114,44,-68,128,-34,94
7589,-54,30,102,-90,-30,-54,156,156,156,156,102,51,70,18,-54,-90,-30
7591,-56,45,-80,-115,85,-164,138,138,138,138,120,-8,72,-76,-56,-115,85
7603,-24,35,-98,71,-21,90,130,-130,-130,130,-149,169,-63,-44,24,-71,21
7607,158,36,150,92,-120,-120,156,-156,-156,156,6,-99,90,-148,-158,-92,120
7621,134,-79,-90,57,-15,-90,-13,-13,-13,-13,103,125,55,138,134,57,-15
7639,-48,-153,134,-25,-127,14,78,78,-78,-78,74,-71,14,60,48,25,127
7643,-20,42,32,94,-36,-84,21,-21,21,-21,-33,54,-45,156,-20,94,-36
7649,126,-168,-78,40,24,-12,162,162,-162,-162,-150,-110,-42,-94,-126,-40,-24
7669,118,-170,-70,-58,-114,66,151,151,151,151,-146,-47,-58,134,118,-58,-114
7673,10,-114,74,-66,134,-142,-78,78,-78,78,-19,29,-55,44,10,-66,134
7681,8,-30,-138,-158,-54,-138,117,117,-117,-117,32,122,136,-94,-8,158,54
7687,-100,-107,-52,-167,103,-8,-104,104,-104,104,52,104,164,-116,-100,-167,103
7691,38,6,-6,34,-40,152,-39,-39,39,39,-12,-92,100,100,-38,-34,40
7699,-16,44,-80,-68,136,40,-22,-22,-22,-22,73,-28,137,80,-16,-68,136
7703,-6,-30,-78,142,56,-136,-39,39,39,-39,-128,79,144,-44,6,-142,-56
7717,-92,54,130,70,-90,-18,-69,69,69,-69,-31,-62,-5,32,92,-70,90
7723,-20,-111,52,-59,51,108,66,-66,66,-66,102,76,-14,-52,-20,-59,51
7727,-62,28,-18,-44,8,20,-97,97,97,-97,0,-112,76,28,62,44,-8
7741,116,141,-10,5,159,162,57,57,-57,-57,110,-34,26,110,-116,-5,-159
7753,-116,86,-46,70,-70,134,-59,59,59,-59,-43,-14,119,104,116,-70,70
7757,30,78,-74,-150,12,78,156,-156,156,-156,123,107,23,-108,30,-150,12
7759,-52,-16,94,112,116,2,-26,-26,26,26,28,-144,-20,-28,52,-112,-116
7789,-56,115,38,147,-47,-50,26,26,-26,-26,-22,-106,-50,146,56,-147,47
7793,-130,-156,78,112,-114,-24,-60,60,60,-60,36,138,28,36,130,-112,114
7817,-62,-66,-90,42,-156,138,54,-54,54,-54,-59,61,169,60,-62,42,-156
7823,88,-166,-156,78,92,128,-91,91,-91,91,-48,-40,-32,-132,88,78,92
7829,170,60,-70,-44,48,66,60,60,60,60,52,-13,-64,-18,170,-44,48
7841,90,76,-54,-120,-150,0,-130,-130,130,130,165,-110,75,-66,-90,120,150
7853,-106,-58,150,-10,54,-18,116,-116,116,-116,-111,-69,77,-20,-106,-10,54
7867,92,-67,-86,-7,33,18,28,-28,-28,28,-3,23,167,-52,-92,7,-33
7873,4,-131,-6,17,69,-114,-43,43,43,-43,147,12,145,-56,-4,-17,-69
7877,-66,54,154,-54,72,-90,0,0,0,0,22,23,-42,-132,-66,-54,72
7879,-104,40,-92,136,-112,-136,40,40,40,40,-95,-30,9,-4,-104,136,-112
7883,98,-70,54,90,102,84,-104,104,104,-104,100,-133,76,-12,-98,-90,-102
7901,6,24,-118,156,94,118,0,0,0,0,-30,-15,-114,138,6,156,94
7907,100,-66,60,118,-118,-76,-147,147,-147,147,87,-174,11,-60,100,118,-118
7919,-46,-132,-2,68,-24,24,24,24,-24,-24,-171,-121,-37,-24,46,-68,24
7927,-152,32,-28,64,104,-28,104,-104,104,-104,26,38,-38,-100,-152,64,104
7933,162,59,-54,31,-67,-94,83,-83,83,-83,80,-11,56,24,162,31,-67
7937,-138,0,-34,12,18,-48,90,-90,-90,90,18,84,-114,116,138,-12,-18
7949,66,18,138,106,138,-48,-78,-78,78,78,43,66,45,-90,-66,-106,-138
7951,68,103,-2,-137,65,98,104,104,-104,-104,-176,16,-132,20,-68,137,-65
7963,12,81,14,133,-143,-2,144,-144,-144,144,-28,4,44,-28,-12,-133,143
7993,-64,-133,-14,-33,23,-94,91,-91,-91,91,15,38,61,-160,64,33,-23
8009,-30,-76,-38,16,94,58,-64,-64,-64,-64,72,70,64,-26,-30,16,94
8011,108,-41,-104,-65,-125,52,4,4,4,4,-172,2,92,24,108,-65,-125
8017,-34,19,30,-65,-99,30,133,-133,133,-133,-142,11,-122,-16,-34,-65,-99
8039,70,94,70,-74,6,-108,137,137,-137,-137,-56,107,24,0,-70,74,-6
8053,28,-26,-14,-114,78,30,26,-26,-26,26,31,-66,61,80,-28,114,-78
8059,-16,29,-140,69,-99,12,44,44,44,44,153,-76,73,-8,-16,69,-99
8069,-46,-110,-102,6,120,-54,16,16,16,16,88,-74,-36,130,-46,6,120
8081,-70,6,42,110,22,-8,108,108,-108,-108,-135,120,87,-114,70,-110,-22
8087,-32,-102,8,42,-94,128,-24,24,-24,24,-32,60,-136,-60,-32,42,-94
8089,110,135,58,127,-13,-34,39,39,39,39,151,63,23,-38,110,127,-13
8093,66,-60,126,-160,30,-60,0,0,0,0,134,72,-74,92,-66,160,-30
8101,160,66,-162,-110,-38,166,39,39,-39,-39,64,-72,-112,-118,-160,110,38
8111,-96,18,-160,122,38,8,57,57,57,57,158,-14,102,88,-96,122,38
8117,-78,-24,78,-180,30,12,78,-78,-78,78,-84,132,92,-84,78,180,-30
8123,74,82,-46,-6,-174,0,140,-140,-140,140,-126,-143,126,-28,-74,6,174
8147,68,32,132,-20,70,-44,-49,49,-49,49,93,-12,113,-124,68,-20,70
8161,62,-54,102,50,-78,-30,-111,-111,-111,-111,-46,38,-118,-158,62,50,-78
8167,40,9,112,133,135,96,-60,60,-60,60,-68,34,-8,-68,40,133,135
8171,-50,30,-14,138,-32,-104,-117,-117,117,117,73,-145,71,-60,50,-138,32
8179,-84,119,-78,-153,-43,134,-50,-50,50,50,158,149,-22,-80,84,153,43
8191,108,163,28,35,-13,-76,-14,-14,-14,-14,-167,98,73,-20,108,35,-13
8209,160,35,-34,-125,-47,-2,169,169,-169,-169,130,80,-150,18,-160,125,47
8219,-116,-110,-136,-106,88,124,13,13,13,13,30,60,62,-124,-116,-106,88
8221,-152,-105,134,-81,-55,86,78,78,-78,-78,164,12,28,-46,152,81,55
8231,-58,90,14,58,-2,124,0,0,0,0,-147,-127,35,-112,58,-58,2
8233,-94,102,-6,-74,66,102,-39,39,-39,39,-134,-74,-82,-64,-94,-74,66
8237,166,112,94,-108,-66,72,-52,52,52,-52,90,-52,114,20,-166,108,66
8243,12,114,-60,-98,-16,-28,12,-12,12,-12,-12,-54,60,44,12,-98,-16
8263,60,29,-74,49,109,-74,82,-82,-82,82,-17,111,157,60,-60,-49,-109
8269,130,34,-142,-38,-62,178,-11,-11,-11,-11,25,62,81,46,130,-38,-62
8273,146,124,-154,132,144,36,-46,46,46,-46,-128,-114,-24,-44,-146,-132,-144
8287,80,-72,90,64,40,-98,-18,18,18,-18,71,129,5,148,-80,-64,-40
8291,-28,112,60,148,78,-36,-149,-149,-149,-149,30,44,-42,100,-28,148,78
8293,-6,-86,38,146,-58,-154,151,-151,151,-151,-6,134,14,120,-6,146,-58
8297,18,-36,-22,52,120,90,108,-108,108,-108,-42,-87,70,-84,18,52,120
8311,20,-31,-40,89,109,160,152,152,152,152,117,128,-115,-44,20,89,109
8317,82,119,-46,43,105,30,-169,169,-169,169,162,-130,14,8,82,43,105
8329,-26,2,-118,-14,-170,118,-55,-55,-55,-55,-149,91,-45,-58,-26,-14,-170
8353,76,109,122,1,41,38,14,-14,-14,14,55,-4,-75,104,-76,-1,-41
8363,-76,152,160,140,-86,-116,143,-143,143,-143,117,60,25,-100,-76,140,-86
8369,-18,90,-118,-50,24,54,156,156,156,156,-108,33,60,46,-18,-50,24
8377,-132,53,18,-143,-83,-74,13,-13,-13,13,-98,118,-94,168,132,143,83
8387,-126,42,102,122,6,108,156,-156,-156,156,-92,-60,-20,76,126,-122,-6
8389,106,-102,174,-94,122,110,-15,-15,-15,-15,-34,-25,70,134,106,-94,122
8419,-140,-41,30,-49,169,178,104,104,-104,-104,-106,99,-18,104,140,49,-169
8423,-24,-114,116,-50,78,0,60,-60,60,-60,-41,148,-141,-132,-24,-50,78
8429,-70,-120,-54,40,-168,-168,84,84,-84,-84,-139,120,75,-6,70,-40,168
8431,-44,73,102,89,-105,-102,26,26,-26,-26,-2,107,58,68,44,-89,105
8443,-24,44,10,-76,-16,62,-164,164,164,-164,-29,124,73,20,24,76,16
8447,-120,154,20,-26,16,-32,-32,32,-32,32,55,110,99,20,-120,-26,16
8461,8,-70,-34,50,-18,126,-65,-65,65,65,88,-50,-128,-94,-8,-50,18
8467,116,77,-8,-31,-141,96,-106,106,-106,106,-58,14,-122,-44,116,-31,-141
8501,74,154,6,58,90,-126,-26,-26,-26,-26,-18,39,-10,-158,74,58,90
8513,-174,-58,78,38,122,-4,172,-172,-172,172,-16,12,-144,-156,174,-38,-122
8521,24,-50,118,22,178,-122,-70,-70,70,70,-102,170,58,-102,-24,-22,-178
8527,-52,97,-68,85,163,-128,-8,8,-8,8,-156,-40,96,124,-52,85,163
8537,170,12,-70,-84,108,-102,36,-36,36,-36,-98,-107,118,-28,170,-84,108
8539,-72,-107,-138,-51,-125,-26,-16,-16,16,16,-118,-95,134,-48,72,51,125
8543,-114,64,126,24,156,0,-67,67,67,-67,4,52,24,-108,114,-24,-156
8563,-104,-139,12,-31,-61,128,26,-26,26,-26,140,-106,172,-84,-104,-31,-61
8573,174,-36,-130,-92,56,152,-138,138,138,-138,168,134,148,84,-174,92,-56
8581,-10,70,26,86,138,126,157,157,157,157,91,175,-37,-70,-10,86,138
8597,106,-48,118,148,-150,138,102,-102,102,-102,-85,-150,103,76,106,148,-150
8599,-40,-32,-110,64,-8,154,182,182,-182,-182,32,96,100,-108,40,-64,8
8609,-130,118,14,158,10,-74,130,130,130,130,-116,-150,-156,178,-130,158,10
8623,0,11,-124,-49,81,60,-154,154,-154,154,142,-2,34,-12,0,-49,81
8627,86,-42,106,122,40,-92,0,0,0,0,-32,147,108,108,-86,-122,-40
8629,-26,67,90,-37,-49,170,85,85,85,85,-173,37,-69,86,-26,-37,-49
8641,-146,-10,-98,46,62,158,146,146,146,146,-71,-99,105,146,-146,46,62
8647,-36,-48,-118,136,-28,-94,-24,24,24,-24,-141,124,-143,132,36,-136,28
8663,26,82,166,106,58,124,176,-176,-176,176,48,-19,104,20,-26,-106,-58
8669,-126,100,-30,8,70,-128,-10,-10,10,10,-49,84,-167,-154,126,-8,-70
8677,-148,-43,-62,33,-151,62,34,-34,-34,34,157,114,-17,80,148,-33,151
8681,-66,-104,66,64,180,-90,-32,-32,-32,-32,132,102,40,90,-66,64,180
8689,156,-95,-138,-167,91,10,143,143,-143,-143,-8,-184,16,-78,-156,167,-91
8693,82,-180,122,144,-114,-126,114,-114,114,-114,-163,-123,129,68,82,144,-114
8699,-22,-144,-114,84,-30,24,63,63,-63,-63,-179,159,-21,164,22,-84,30
8707,96,-133,-72,183,-119,28,-124,124,-124,124,-118,-122,-154,36,96,183,-119
8713,-118,18,6,-22,46,-182,-57,57,-57,57,-76,126,4,-104,-118,-22,46
8719,-124,-49,4,-9,-81,156,-166,-166,-166,-166,-80,64,176,116,-124,-9,-81
8731,12,-117,14,-133,-115,2,-48,-48,48,48,154,-15,42,-56,-12,133,115
8737,-158,-106,-38,14,90,66,53,-53,53,-53,98,-2,-22,-112,-158,14,90
8741,-30,-80,162,-132,-42,144,26,26,-26,-26,-102,8,-106,-46,30,132,42
8747,70,-156,2,-128,-74,-44,-159,159,159,-159,-160,-27,-72,-20,-70,128,74
8753,-78,48,-130,176,168,114,24,-24,24,-24,-81,1,-69,52,-78,176,168
8761,-22,-7,90,65,-3,150,125,125,125,125,-51,-67,85,-58,-22,65,-3
8779,-24,-148,-156,12,-48,-12,-184,-184,-184,-184,15,-122,-9,-48,-24,12,-48
8783,114,-48,34,-104,-36,168,-69,69,69,-69,-168,0,-20,-28,-114,104,36
8803,136,-28,-94,100,-52,-34,-26,26,26,-26,-44,148,-44,-44,-136,-100,52
8807,38,68,62,-172,124,-8,-125,125,125,-125,-170,-91,-70,12,-38,172,-124
8819,82,70,134,30,-26,16,-91,-91,91,91,73,185,119,-60,-82,-30,26
8821,-64,-69,-146,83,-15,-162,39,39,-39,-39,68,-46,-44,26,64,-83,15
8831,16,-20,72,-32,-30,144,28,28,28,28,-110,-90,-102,-96,16,-32,-30
8837,-138,-118,-70,150,48,126,32,-32,32,-32,174,-33,38,-36,-138,150,48
8839,108,11,-64,-13,19,112,86,86,86,86,185,-70,-95,-60,108,-13,19
8849,70,110,-146,126,-10,-58,62,62,62,62,80,73,-128,-18,70,126,-10
8861,-70,-16,66,156,6,48,-74,-74,74,74,55,172,-103,-106,70,-156,-6
8863,-80,-109,-28,-161,85,4,-46,46,-46,46,-44,16,120,-44,-80,-161,85
8867,116,98,52,-170,-52,20,143,-143,143,-143,-117,136,183,-12,116,-170,-52
8887,-152,81,134,-75,33,186,78,-78,-78,78,169,-128,43,-76,152,75,-33
8893,78,-105,58,67,-19,14,39,-39,39,-39,140,65,124,-168,78,67,-19
8923,-96,3,98,79,19,-74,78,-78,-78,78,-76,-97,52,148,96,-79,-19
8929,120,-149,6,3,-167,94,-91,-91,91,91,-124,-180,-152,142,-120,-3,167
8933,66,0,102,-124,-34,-4,78,-78,-78,78,78,106,126,36,-66,124,34
8941,-2,95,130,95,23,98,-58,-58,-58,-58,-25,-87,-57,94,-2,95,23
8951,58,154,-102,-126,-14,-44,-40,-40,40,40,-143,-20,-121,32,-58,126,14
8963,106,116,-66,-116,-48,-36,169,-169,-169,169,56,-156,-52,84,-106,116,48
8969,106,-24,102,144,-148,-70,96,96,96,96,-114,-13,-170,-58,106,144,-148
8971,96,-28,-136,52,-52,128,14,14,14,14,-24,28,-40,-24,96,52,-52
8999,144,-86,28,102,-132,-120,-35,-35,-35,-35,130,60,-54,-80,144,102,-132
9001,140,73,14,-119,-85,98,-130,-130,130,130,144,102,36,-10,-140,119,85
9007,-32,28,-42,-44,176,-94,26,-26,-26,26,-107,-104,71,-44,32,44,-176
9011,-154,-122,62,-18,-98,124,-52,-52,52,52,96,-68,-128,124,154,18,98
9013,-74,-23,-86,45,-37,-70,13,-13,13,-13,-34,-62,6,176,-74,45,-37
9029,170,-146,98,2,-116,64,-130,-130,130,130,70,-98,58,-98,-170,-2,116
9041,142,60,66,-132,-28,-52,60,60,-60,-60,-55,-8,23,-62,-142,132,28
9043,-80,28,30,-44,64,34,-82,82,82,-82,-41,-117,29,148,80,44,-64
9049,90,58,22,50,130,130,13,13,13,13,30,109,-170,-54,90,50,130
9059,26,-76,146,60,-24,-60,-65,-65,65,65,-75,20,-149,100,-26,-60,24
9067,-52,163,130,103,163,-62,-52,52,52,-52,-47,-124,123,44,52,-103,-163
9091,96,29,-132,-27,-135,84,-100,-100,-100,-100,17,110,25,-88,96,-27,-135
9103,-104,0,48,32,-144,0,48,-48,48,-48,-94,116,38,116,-104,32,-144
9109,90,-81,-74,95,-89,-134,-3,-3,-3,-3,137,-59,-71,-38,90,95,-89
9127,-152,-173,-16,47,-27,-24,-2,2,-2,2,2,96,-82,-68,-152,47,-27
9133,76,-147,26,-55,73,-26,-105,105,105,-105,-93,38,-119,-128,-76,55,-73
9137,106,162,-186,-14,-114,-132,-114,114,114,-114,-30,-118,42,12,-106,14,114
9151,-80,125,-104,-163,125,20,8,8,8,8,-44,-134,68,68,-80,-163,125
9157,-56,-41,122,-149,67,10,-130,130,130,-130,-71,14,-149,104,56,149,-67
9161,-18,30,70,-90,50,158,-36,-36,-36,-36,-168,-150,-32,-42,-18,-90,50
9173,126,84,94,116,-76,-136,-78,78,78,-78,142,-148,-58,156,-126,-116,76
9181,34,107,2,139,-173,130,17,17,17,17,-15,131,81,-50,34,139,-173
9187,-160,-28,108,-140,52,136,-10,10,-10,10,-52,-6,32,116,-160,-140,52
9199,-128,53,-106,-115,43,22,22,22,-22,-22,24,11,32,52,128,115,-43
9203,76,144,32,-8,-116,-44,-99,99,-99,99,-108,120,124,-52,76,-8,-116
9209,90,-144,18,12,-34,-40,-78,-78,78,78,-75,34,-165,-26,-90,-12,34
9221,-150,114,-26,-66,148,130,-54,-54,-54,-54,-138,38,174,-110,-150,-66,148
9227,28,-116,24,-52,116,44,-104,104,-104,104,181,78,-119,132,28,-52,116
9239,-40,-70,-132,-38,90,24,29,29,29,29,-34,150,-106,64,-40,-38,90
9241,8,86,-98,-18,106,-50,10,10,-10,-10,-58,-142,90,-86,-8,18,-106
9257,-162,24,190,112,4,-122,-132,132,-132,132,-127,7,-123,20,-162,112,4
9277,-108,125,178,97,25,22,-17,17,17,-17,134,100,58,-48,108,-97,-25
9281,-190,44,-66,44,148,34,8,8,8,8,-2,-162,74,-114,-190,44,148
9283,-124,37,-172,81,-77,-68,130,-130,130,-130,184,-4,-124,44,-124,81,-77
9293,58,-54,86,-146,-156,12,-36,36,36,-36,76,82,-132,-148,-58,146,156
9311,-32,-8,28,112,124,88,-56,-56,-56,-56,86,-50,-162,128,-32,112,124
9319,32,-17,-50,-49,-103,-130,-130,-130,130,130,14,85,106,28,-32,49,103
9323,14,76,-146,-124,-64,128,-91,91,91,-91,90,-39,-110,132,-14,124,64
9337,54,-26,-74,-10,-26,70,-35,35,-35,35,-108,87,8,144,54,-10,-26
9341,178,156,-142,-80,-162,24,-90,-90,90,90,42,66,-106,-42,-178,80,162
9343,124,16,64,-120,-108,-60,94,-94,94,-94,80,0,-28,164,124,-120,-108
9349,24,-53,-10,163,-11,94,-37,-37,37,37,94,74,-74,150,-24,-163,11
9371,150,-160,-174,-144,-144,96,169,169,-169,-169,-99,-37,-117,76,-150,144,144
9377,-170,-92,34,-160,58,-122,52,-52,52,-52,89,-30,5,68,-170,-160,58
9391,-96,-80,74,-104,88,-38,98,98,-98,-98,-42,143,-110,-140,96,104,-88
9397,160,99,58,63,183,42,78,-78,-78,78,11,-82,97,88,-160,-63,-183
9403,-68,-37,0,31,-119,-104,-130,130,-130,130,-74,-6,26,-4,-68,31,-119
9413,-30,152,138,-28,-66,-6,-64,64,-64,64,171,-74,71,-4,-30,-28,-66
9419,138,-60,26,-36,16,-140,-117,-117,117,117,117,57,-29,-44,-138,36,-16
9421,70,61,114,-19,49,-2,-101,-101,-101,-101,86,-46,-10,2,70,-19,49
9431,150,150,102,-146,-90,108,21,21,-21,-21,105,68,-41,112,-150,146,90
9433,-116,-175,178,-171,17,86,-35,35,35,-35,39,-26,-107,88,116,171,-17
9437,46,68,34,-12,4,22,-130,130,-130,130,137,-29,29,-52,46,-12,4
9439,156,-7,76,17,-59,-92,-40,-40,-40,-40,119,130,47,28,156,17,-59
9461,98,-72,102,144,156,-102,72,72,72,72,-32,35,20,66,98,144,156
9463,-152,152,116,40,-128,-116,122,-122,122,-122,-68,184,152,-124,-152,40,-128
9467,156,-108,-164,-12,-12,12,9,-9,9,-9,-88,-36,-16,-60,156,-12,-12
9473,-182,-26,-30,10,136,-110,166,-166,166,-166,102,-123,70,4,-182,10,136
9479,-78,34,-82,-86,90,-120,80,80,-80,-80,-19,16,75,-152,78,86,-90
9491,-4,134,144,30,50,-28,-28,-28,-28,-28,138,-138,114,-156,-4,30,50
9497,38,8,166,-108,-78,24,52,-52,-52,52,-78,70,-42,76,-38,108,78
9511,-92,27,86,-77,-127,170,30,30,-30,-30,-36,16,56,-148,92,77,127
9521,-46,42,-110,22,-100,152,162,162,-162,-162,-15,-120,-129,174,46,-22,100
9533,26,166,158,130,-132,-126,-2,2,-2,2,70,-135,6,84,26,130,-132
9539,-36,-26,-116,-34,170,164,-20,-20,-20,-20,-54,-20,46,-124,-36,-34,170
9547,-100,111,74,171,163,10,0,0,0,0,169,-52,43,-20,100,-171,-163
9551,-48,-46,-108,-66,-172,128,32,32,32,32,42,136,-94,0,-48,-66,-172
9587,-86,114,-10,-66,144,108,39,-39,-39,39,78,180,102,-132,86,66,-144
9601,176,166,94,134,-86,-2,-79,-79,79,79,20,136,-96,34,-176,-134,86
9613,44,-130,130,94,114,54,34,-34,-34,34,1,124,91,176,-44,-94,-114
9619,-184,-11,156,-59,17,188,52,52,52,52,8,-58,72,-104,-184,-59,17
9623,160,64,176,192,64,-104,-104,104,-104,104,37,156,97,44,160,192,64
9629,-74,160,-66,-44,118,-170,16,16,16,16,-66,117,-26,74,-74,-44,118
9631,92,-139,-98,93,135,-126,-140,-140,140,140,-24,5,-140,116,-92,-93,-135
9643,144,131,8,71,-103,164,20,-20,20,-20,-58,14,170,12,144,71,-103
9649,-50,129,-98,-63,161,62,186,186,186,186,155,-178,-21,-62,-50,-63,161
9661,180,185,118,-71,27,-150,-158,-158,158,158,-58,68,78,-30,-180,71,-27
9677,-46,62,-42,134,182,20,-32,32,32,-32,128,12,-168,-12,46,-134,-182
9679,76,32,-114,-8,-64,-190,40,40,-40,-40,-92,131,-72,-92,-76,8,64
9689,46,54,130,-134,180,102,-24,-24,-24,-24,-24,-90,120,-10,46,-134,180
9697,-18,-39,46,149,-21,-78,-78,78,-78,78,-178,57,-150,-24,-18,149,-21
9719,102,-36,50,-56,-30,-120,165,165,-165,-165,112,19,-96,-56,-102,56,30
9721,170,-139,110,13,17,86,98,98,98,98,167,127,-9,-106,170,13,17
9733,10,58,70,-54,122,-46,-185,185,-185,185,148,-169,144,-104,10,-54,122
9739,88,-173,-62,-133,-7,-190,-184,-184,184,184,-10,-73,34,-136,-88,133,7
9743,-66,142,30,118,-98,-56,8,-8,-8,8,52,-177,-8,-60,66,-118,98
9749,114,-122,-138,30,90,66,190,190,190,190,176,-57,48,-174,114,30,90
9767,-128,38,84,-18,34,-32,-115,115,-115,115,-8,-34,-24,-92,-128,-18,34
9769,-4,-163,-66,-75,-149,-158,-122,-122,122,122,86,-110,142,-54,4,75,149
9781,128,-65,134,95,125,-130,143,143,-143,-143,38,-116,-30,122,-128,-95,-125
9787,-148,155,-82,47,167,14,16,-16,-16,16,37,-52,-113,-68,148,-47,-167
9791,22,-18,30,146,-68,52,-39,-39,39,39,51,175,-59,-96,-22,-146,68
9803,-36,-112,68,-180,-138,84,-157,157,-157,157,-11,-164,-23,108,-36,-180,-138
9811,136,43,-152,115,-125,88,88,88,88,88,-124,-68,132,184,136,115,-125
9817,-132,10,-158,82,-62,46,41,-41,-41,41,-134,-10,54,-120,132,-82,62
9829,-6,-143,-6,-39,5,26,118,118,118,118,-34,79,-34,-6,-6,-39,5
9833,-42,40,70,48,-44,136,26,-26,-26,26,-30,-122,-70,-44,42,-48,44
9839,54,-6,-30,-74,28,-8,195,195,-195,-195,-64,-111,-64,48,-54,74,-28
9851,108,118,60,170,-132,-36,-65,-65,-65,-65,34,-148,-10,132,108,170,-132
9857,-42,-12,54,52,20,-178,-60,60,-60,60,173,-26,57,-156,-42,52,20
9859,-8,-125,90,-13,25,34,20,20,-20,-20,90,-76,66,160,8,13,-25
9871,152,-75,152,-35,-15,-84,-102,-102,-102,-102,-167,-28,-23,92,152,-35,-15
9883,144,47,44,-5,-43,-16,182,-182,182,-182,116,4,36,60,144,-5,-43
9887,-22,106,-30,138,-98,40,104,-104,-104,104,-164,109,-12,172,22,-138,98
9901,-172,113,126,-55,7,130,-191,-191,191,191,72,-88,144,-110,172,55,-7
9907,36,-120,108,48,-80,28,-90,90,-90,90,-156,68,-80,-156,36,48,-80
9923,-44,60,-24,-84,92,-4,93,-93,93,-93,15,100,-125,92,-44,-84,92
9929,130,12,150,-104,150,-126,0,0,0,0,40,-6,-12,-58,130,-104,150
9931,120,153,-20,161,-43,20,138,138,138,138,17,58,-143,24,120,161,-43
9941,66,156,186,-132,-60,42,-78,-78,-78,-78,-132,27,-32,-34,66,-132,-60
9949,-146,26,-10,-14,18,162,89,89,89,89,113,90,25,190,-146,-14,18
9967,-48,-89,184,19,25,-176,58,-58,58,-58,-58,-12,118,12,-48,19,25
9973,-84,-95,-22,101,-35,46,-37,37,37,-37,89,-76,-5,96,84,-101,35
10007,-72,-20,148,72,122,-64,169,-169,169,-169,-108,126,60,4,-72,72,122
10009,-122,-106,58,-154,26,-142,125,125,125,125,26,77,-118,26,-122,-154,26
10037,166,-128,110,-40,12,-162,130,-130,130,-130,-117,23,47,-12,166,-40,12
10039,44,-72,-12,-32,112,52,-30,-30,-30,-30,56,-104,-40,-28,44,-32,112
10061,38,18,58,186,-90,-66,96,96,96,96,-42,-114,-6,-182,38,186,-90
10067,-138,-46,118,118,76,16,19,-19,-19,19,54,121,46,124,138,-118,-76
10069,-20,-3,-58,21,-1,98,117,117,-117,-117,-46,-22,-86,122,20,-21,1
10079,104,154,-64,-50,152,-136,-56,-56,-56,-56,20,168,24,-8,104,-50,152
10091,180,60,200,-88,102,-60,-165,-165,-165,-165,0,-160,40,-84,180,-88,102
10093,76,49,-102,-35,-67,-154,143,-143,-143,143,-75,16,151,128,-76,35,67
10099,180,185,126,25,-45,186,130,130,-130,-130,-16,-185,12,96,-180,-25,45
10103,178,122,86,-46,42,-36,-89,89,89,-89,-88,-76,12,-60,-178,46,-42
10111,80,-104,32,144,-32,-20,136,136,136,136,71,-10,15,-76,80,144,-32
10133,46,38,-18,90,96,-120,-122,122,122,-122,20,126,164,-36,-46,-90,-96
10139,36,-72,-148,-128,84,156,99,99,99,99,130,-12,-130,60,36,-128,84
10141,126,-85,62,163,-53,-2,14,14,14,14,17,153,-127,66,126,163,-53
10151,54,60,-62,-144,-114,-72,3,3,-3,-3,-191,-179,183,96,-54,144,114
10159,28,151,122,87,153,126,104,104,-104,-104,-10,-4,-38,116,-28,-87,-153
10163,-12,60,-72,192,54,-156,84,-84,84,-84,-121,54,139,-100,-12,192,54
10169,-194,-32,70,-24,156,-18,-74,-74,-74,-74,156,21,156,58,-194,-24,156
10177,8,-161,-22,-125,-173,-182,107,-107,-107,107,53,-188,-1,-80,-8,125,173
10181,-10,10,106,-126,42,84,-154,-154,154,154,81,-94,135,-66,10,126,-42
10193,-18,36,54,120,-42,126,54,-54,54,-54,-37,43,55,12,-18,120,-42
10211,6,24,110,-152,152,140,99,99,-99,-99,-117,40,125,-12,-6,152,-152
10223,58,-102,30,-54,14,-4,117,-117,-117,117,4,-24,-164,4,-58,54,-14
10243,-108,119,-136,-29,109,16,-34,34,-34,34,-20,-28,-76,-132,-108,-29,109
10247,-88,106,0,-78,-138,-96,121,-121,121,-121,-45,12,159,-108,-88,-78,-138
10253,-94,54,-30,10,0,-174,-192,192,-192,192,107,-15,-9,156,-94,10,0
10259,174,30,118,-114,18,-60,132,132,-132,-132,121,9,55,-68,-174,114,-18
10267,148,85,-48,41,-53,88,-110,110,-110,110,80,184,88,52,148,41,-53
10271,104,-70,-20,-38,138,0,-79,-79,-79,-79,-156,-100,156,-128,104,-38,138
10273,14,49,46,-67,107,14,22,-22,22,-22,-106,-53,-142,104,14,-67,107
10289,-38,-132,34,180,-48,0,96,96,-96,-96,14,116,-94,126,38,-180,48
10301,54,174,130,-114,106,52,78,78,-78,-78,31,138,-135,-102,-54,114,-106
10303,-88,159,14,-125,-69,-30,-144,144,144,-144,143,-113,-59,-116,88,125,69
10313,34,26,102,6,144,186,80,-80,80,-80,43,13,191,-76,34,6,144
10321,-26,-46,-106,18,78,-30,-13,-13,-13,-13,49,98,161,-98,-26,18,78
10331,132,-152,104,-80,28,52,-143,-143,-143,-143,180,2,44,180,132,-80,28
10333,-44,1,-94,-27,-151,-34,-94,94,94,-94,-15,-26,11,160,44,27,151
10337,34,18,-18,102,-36,84,102,-102,-102,102,64,-132,8,-132,-34,-102,36
10343,-26,144,74,36,54,-84,48,-48,-48,48,70,-4,54,196,26,-36,-54
10357,86,-31,54,-107,107,182,-127,127,-127,127,158,23,-106,32,86,-107,107
10369,-172,53,-90,101,-105,-174,-17,-17,17,17,76,92,-124,62,172,-101,105
10391,96,168,72,96,-20,-80,24,24,24,24,78,42,98,8,96,96,-20
10399,56,-27,16,21,121,-44,174,174,174,174,61,-156,5,124,56,21,121
10427,-12,-124,132,-132,-16,92,-79,79,-79,79,87,62,19,52,-12,-132,-16
10429,162,-57,2,-49,-161,-62,126,126,126,126,167,158,-25,-78,162,-49,-161
10433,66,-4,134,-120,-42,36,-104,104,104,-104,136,-178,-4,52,-66,120,42
10453,58,59,-46,-25,-119,106,-157,157,-157,157,-144,-171,-164,136,58,-25,-119
10457,-122,-66,-186,-58,-74,-80,-72,72,72,-72,-100,-42,196,-44,122,58,74
10459,-176,-183,-154,-79,119,-82,-168,-168,168,168,34,-73,114,-64,176,79,-119
10463,34,120,18,-8,-96,24,153,-153,-153,153,50,117,78,36,-34,8,96
10477,182,-27,142,-111,-49,-46,-99,99,-99,99,-56,102,52,112,182,-111,-49
10487,-144,-6,120,-138,-112,56,3,-3,3,-3,87,-108,-77,-60,-144,-138,-112
10499,78,138,-126,-30,50,-16,-195,-195,195,195,192,-60,112,-60,-78,30,-50
10501,58,71,-22,151,-17,-26,65,65,65,65,58,-135,-158,86,58,151,-17
10513,-146,-46,46,34,94,-194,-127,127,-127,127,-164,30,72,32,-146,34,94
10529,-114,-134,90,54,180,78,52,52,52,52,128,-174,-128,-110,-114,54,180
10531,-68,65,32,57,-63,60,-52,-52,-52,-52,105,-148,113,-56,-68,57,-63
10559,0,-18,-100,-134,80,-40,48,48,48,48,-40,-64,56,16,0,-134,80
10567,124,-7,-122,-11,-43,-82,-182,182,182,-182,-124,-145,-124,-124,-124,11,43
10589,-26,-168,-110,140,90,180,-90,-90,90,90,110,0,18,166,26,-140,-90
10597,96,87,-38,-133,-161,154,117,-117,-117,117,-5,106,113,72,-96,133,161
10601,58,22,-14,-26,130,64,-130,-130,130,130,-55,144,23,-90,-58,26,-130
10607,120,100,-204,156,144,-168,-47,47,-47,47,24,78,-16,52,120,156,144
10613,-186,98,-18,-2,-136,-40,-98,98,98,-98,110,-178,154,12,186,2,136
10627,132,-5,-22,103,-73,98,86,-86,-86,86,-28,24,68,-84,-132,-103,73
10631,144,-140,-16,116,12,-192,-32,-32,-32,-32,-18,12,-50,-88,144,116,12
10639,28,-161,2,159,-139,62,110,110,-110,-110,12,-3,-72,124,-28,-159,139
10651,-60,127,-12,-41,91,-32,-50,-50,-50,-50,-124,0,-116,-40,-60,-41,91
10657,142,85,2,-63,-109,-94,7,-7,7,-7,84,-81,108,-56,142,-63,-109
10663,32,-91,96,-151,-153,72,182,-182,182,-182,-26,-6,106,100,32,-151,-153
10667,-42,6,90,-6,-72,-132,156,-156,-156,156,-118,125,174,-132,42,6,72
10687,-124,7,48,91,-7,188,-170,170,-170,170,52,76,148,-4,-124,91,-7
10691,-102,-132,-90,-120,90,144,0,0,0,0,121,188,7,-68,102,120,-90
10709,10,-132,-58,-84,-132,-78,162,162,162,162,0,-74,152,126,10,-84,-132
10711,-124,5,-104,165,161,104,44,44,44,44,-84,16,-196,-140,-124,165,161
10723,-144,101,86,73,-7,-118,-68,68,68,-68,-121,-139,29,-156,144,-73,7
10729,-10,25,-34,-63,-151,-118,-119,-119,-119,-119,41,-18,97,-22,-10,-63,-151
10733,86,22,-138,54,-30,72,134,-134,-134,134,166,-126,170,68,-86,-54,30
10739,84,-42,-160,158,98,116,156,156,156,156,-24,12,0,-108,84,158,98
10753,-104,-13,114,175,-133,50,-26,26,26,-26,-49,18,-19,-112,104,-175,133
10771,92,36,-114,76,-92,130,-66,-66,66,66,92,17,-40,64,-92,-76,92
10781,-54,156,174,132,-136,122,102,102,102,102,-78,131,-178,118,-54,132,-136
10789,-10,59,-38,83,-189,-150,125,125,125,125,-19,73,45,-54,-10,83,-189
10799,-80,0,12,0,80,-64,75,75,75,75,18,-6,30,144,-80,0,80
10831,-40,49,146,185,23,74,104,104,-104,-104,116,68,20,172,40,-185,-23
10837,-24,-62,-142,-22,-134,10,173,-173,-173,173,-126,128,-2,168,24,22,134
10847,-138,56,-138,12,-50,160,19,-19,-19,19,4,108,-136,60,138,-12,50
10853,178,-12,-58,-188,84,-132,-156,156,156,-156,24,24,84,-4,-178,188,-84
10859,116,166,-204,-78,-24,60,52,52,52,52,132,-104,204,132,116,-78,-24
10861,28,5,150,117,-41,34,34,34,-34,-34,22,-98,74,190,-28,-117,41
10867,-44,-51,136,121,131,-40,18,-18,18,-18,-182,-36,-10,-140,-44,121,131
10883,26,-156,-18,128,-34,-76,156,-156,-156,156,74,-63,102,116,-26,-128,34
10889,-18,-20,-78,-44,-144,-12,-130,-130,130,130,-25,156,1,150,18,44,144
10891,-32,4,116,-140,132,108,52,52,52,52,157,-152,173,80,-32,-140,132
10903,-44,-41,-24,43,-75,-108,-26,26,-26,26,166,-122,182,-44,-44,43,-75
10909,-200,-50,38,-2,86,110,26,26,-26,-26,-30,102,-26,-30,200,2,-86
10937,-50,138,-38,-22,-118,-82,132,-132,132,-132,-198,-93,122,124,-50,-22,-118
10939,-20,-20,58,-28,-92,-26,-34,-34,34,34,-80,100,68,-80,20,28,92
10949,-110,180,74,-52,-136,146,-174,-174,-174,-174,-70,63,-6,-14,-110,-52,-136
10957,84,130,-38,-142,126,-186,107,-107,-107,107,-153,-8,45,-48,-84,142,-126
10973,-10,50,150,102,-44,-2,-52,52,-52,52,183,-1,171,36,-10,102,-44
10979,-46,-192,-30,180,66,-12,-156,-156,156,156,25,-204,-57,60,46,-180,-66
10987,-32,-92,10,100,36,-66,-52,52,52,-52,28,111,-52,28,32,-100,-36
10993,-28,-70,146,34,74,-58,61,-61,-61,61,-38,-204,102,88,28,-34,-74
11003,98,8,6,-100,126,84,97,-97,-97,97,156,177,44,-12,-98,100,-126
11027,4,-42,12,98,36,12,-48,48,-48,48,129,-108,29,52,4,98,36
11047,200,-177,148,75,93,-36,-78,78,-78,78,-160,74,28,92,200,75,93
11057,-22,186,46,-38,142,124,90,-90,-90,90,76,142,152,20,22,38,-142
11059,-84,140,-88,-92,-12,156,68,68,68,68,-207,16,-135,-144,-84,-92,-12
11069,174,6,-70,110,-82,164,78,78,-78,-78,21,168,3,70,-174,-110,82
11071,-36,41,182,57,111,-54,100,100,-100,-100,-8,145,60,-36,36,-57,-111
11083,136,57,142,141,25,-158,12,-12,-12,12,83,-60,73,-92,-136,-141,-25
11087,98,-150,-166,-158,138,24,39,-39,-39,39,4,-85,-136,-164,-98,158,-138
11093,18,174,-26,66,72,138,-102,102,-102,102,82,134,66,12,18,66,72
11113,120,-101,10,-121,19,-14,-49,49,49,-49,-193,100,-179,192,-120,121,-19
11117,22,26,-194,-66,204,-24,-158,158,158,-158,8,58,164,36,-22,66,-204
11119,100,20,16,68,-80,-152,158,158,158,158,-25,-178,-33,52,100,68,-80
11131,100,-148,16,-4,-68,-116,-160,-160,-160,-160,23,30,71,16,100,-4,-68
11149,132,189,190,133,-113,154,-147,-147,147,147,20,154,76,-190,-132,-133,113
11159,-46,30,62,150,30,48,117,117,-117,-117,-144,99,-40,-144,46,-150,-30
11161,100,118,-26,198,-106,98,143,143,-143,-143,-130,98,98,-74,-100,-198,106
11171,-100,-66,108,-30,172,4,-117,-117,-117,-117,-50,-190,-162,132,-100,-30,172
11173,24,111,-70,-5,-73,-70,21,-21,-21,21,-38,20,38,-24,-24,5,73
11177,78,-98,170,102,-118,-154,58,-58,58,-58,-86,163,42,12,78,102,-118
11197,82,-65,2,107,49,94,-158,158,-158,158,-8,-101,-32,104,82,107,49
11213,-162,-170,-162,-86,112,112,26,-26,-26,26,156,148,-36,44,162,86,-112
11239,-16,75,-10,51,37,46,0,0,0,0,-38,-92,-46,4,16,-51,-37
11243,102,126,58,94,98,-148,-156,156,156,-156,-34,-140,-94,36,-102,-94,-98
11251,-16,89,114,-175,51,18,-182,-182,182,182,-14,-200,-38,-56,16,175,-51
11257,58,-31,-118,-51,199,-122,-70,70,-70,70,198,123,82,-152,58,-51,199
11261,2,-128,-30,92,90,42,160,160,160,160,-92,-54,-96,90,2,92,90
11273,-34,-64,54,44,66,96,28,-28,-28,28,116,52,-72,4,34,-44,-66
11279,146,64,-6,96,152,-52,-139,-139,139,139,-153,-51,-47,176,-146,-96,-152
11287,-4,24,-56,56,8,-52,78,-78,78,-78,-40,72,148,44,-4,56,8
11299,76,28,-22,-20,64,-98,2,2,-2,-2,64,-176,72,-160,-76,20,-64
11311,-152,199,188,159,-37,-64,-182,-182,-182,-182,-47,68,129,44,-152,159,-37
11317,100,113,-86,109,-87,-162,-77,77,77,-77,-101,-180,-23,32,-100,-109,87
11321,30,-56,-54,-44,166,-212,-88,-88,88,88,-147,-20,123,-70,-30,44,-166
11329,184,-125,-98,-77,137,14,5,5,-5,-5,-52,-186,-36,130,-184,77,-137
11351,-190,-150,-122,-166,-162,96,39,39,-39,-39,-104,168,112,-160,190,166,162
11353,-10,194,74,-166,142,-86,26,-26,26,-26,100,207,108,184,-10,-166,142
11369,-102,30,-110,-146,90,96,-156,-156,156,156,-99,76,195,-106,102,146,-90
11383,-92,-116,-34,-44,48,78,104,-104,-104,104,91,-144,-95,140,92,44,-48
11393,106,-22,198,-2,52,100,-98,98,98,-98,-34,-80,-42,204,-106,2,-52
11399,-170,-102,-94,-38,-18,72,75,75,-75,-75,51,-24,69,-96,170,38,18
11411,52,146,180,58,94,100,92,92,92,92,100,94,136,156,52,58,94
11423,-96,-116,-96,-152,-190,56,16,-16,16,-16,96,128,136,12,-96,-152,-190
11437,-38,182,-142,54,-50,190,-175,175,-175,175,10,26,-102,-32,-38,54,-50
11443,128,41,76,141,-29,112,-34,34,-34,34,-30,-106,106,-100,128,141,-29
11447,-102,82,42,90,-30,-144,65,-65,-65,65,120,123,-140,204,102,-90,30
11467,-104,33,-100,77,107,-88,-12,12,-12,12,124,188,84,68,-104,77,107
11471,22,126,22,38,14,68,-123,-123,123,123,-87,45,15,144,-22,-38,-14
11483,4,84,-192,-120,126,60,-141,141,-141,141,-4,36,-60,-116,4,-120,126
11489,10,82,-18,98,-150,-54,-110,-110,-110,-110,30,126,-6,30,10,98,-150
11491,40,172,-44,84,124,-92,-86,-86,-86,-86,140,-50,-44,-56,40,84,124
11497,-152,38,122,142,-58,122,-65,65,65,-65,-83,-78,87,-160,152,-142,58
11503,-128,172,-50,68,128,-46,146,-146,-146,146,21,-113,79,-84,128,-68,-128
11519,0,-102,12,-102,98,152,-12,-12,-12,-12,156,-26,-208,-96,0,-102,98
11527,92,-3,80,1,163,76,42,-42,42,-42,34,-78,190,76,92,1,163
11549,-38,-122,-126,-126,80,-136,182,182,-182,-182,37,66,-93,-166,38,126,-80
11551,36,55,142,-1,-79,-118,-118,-118,118,118,-202,7,74,-76,-36,1,79
11579,124,-116,24,-136,-114,84,13,13,13,13,-40,96,-72,-68,124,-136,-114
11587,-8,-95,152,133,99,-180,76,-76,76,-76,116,14,-92,116,-8,133,99
11593,-142,-34,122,-34,146,38,26,-26,26,-26,136,187,16,80,-142,-34,146
11597,42,-42,-142,142,178,82,78,-78,78,-78,186,69,42,172,42,142,178
11617,-112,59,-142,-33,115,82,-26,26,26,-26,51,-100,153,128,112,33,-115
11621,-54,74,150,114,-34,-22,-166,-166,-166,-166,190,135,-34,-62,-54,114,-34
11633,-78,204,126,-60,40,76,78,-78,-78,78,-208,-124,-136,-180,78,60,-40
11657,-18,36,94,-172,-52,86,78,-78,78,-78,33,211,21,-156,-18,-172,-52
11677,202,105,62,-43,-161,82,117,-117,117,-117,96,-17,-84,-128,202,-43,-161
11681,-102,-108,66,-120,-98,40,-78,-78,78,78,-123,-32,-45,94,102,120,98
11689,80,47,118,135,-75,54,-143,-143,143,143,14,-28,-30,154,-80,-135,75
11699,76,84,-140,-64,-34,140,195,195,195,195,48,-180,80,-36,76,-64,-34
11701,66,86,70,-170,-170,-158,155,155,155,155,27,70,139,90,66,-170,-170
11717,162,-94,150,-22,6,138,-154,154,-154,154,82,-103,18,12,162,-22,6
11719,-172,143,-126,103,5,14,-26,-26,26,26,-200,65,-40,-116,172,-103,-5
11731,124,-37,26,-157,121,94,-20,-20,20,20,-210,109,110,-56,-124,157,-121
11743,48,16,-188,56,-136,140,154,-154,154,-154,-36,-52,-124,-204,48,56,-136
11777,-42,-26,82,162,20,158,-104,104,-104,104,-47,70,-59,100,-42,162,20
11779,100,-180,24,-44,-100,-124,-12,-12,-12,-12,95,178,135,88,100,-44,-100
11783,110,-158,70,-58,76,64,104,-104,-104,104,-92,13,124,-204,-110,58,-76
11789,206,-114,90,-42,6,-36,192,192,-192,-192,-114,116,-30,138,-206,42,-6
11801,-158,150,198,-34,138,-30,-150,-150,-150,-150,-70,-9,78,-182,-158,-34,138
11807,24,-186,120,-182,192,-72,-147,147,-147,147,97,36,-115,-92,24,-182,192
11813,138,-2,-54,122,52,-62,-110,110,-110,110,111,126,-45,-36,138,122,52
11821,-190,163,-122,-213,79,22,37,37,37,37,-195,90,5,190,-190,-213,79
11827,68,47,-192,-133,-7,104,-46,46,-46,46,-62,184,-22,148,68,-133,-7
11831,-144,-50,180,34,-12,-48,-104,-104,-104,-104,-16,18,-192,-72,-144,34,-12
11833,10,58,-110,90,114,186,-74,74,-74,74,88,102,-52,-80,10,90,114
11839,-144,104,-68,-144,-184,56,-94,-94,-94,-94,-129,38,-89,60,-144,-144,-184
11863,208,120,-138,56,112,82,156,-156,-156,156,49,-147,83,140,-208,-56,-112
11867,14,160,-38,112,128,212,-172,172,172,-172,-62,-44,18,-132,-14,-112,-128
11887,48,-123,26,-55,141,-42,-78,78,78,-78,203,63,33,-28,-48,55,-141
11897,82,186,-98,-118,-138,-156,156,-156,-156,156,86,18,126,44,-82,118,138
11903,86,104,194,100,-6,60,-104,104,104,-104,-72,-15,196,180,-86,-100,6
11909,102,-6,-122,154,-174,-42,66,66,66,66,-6,94,-26,190,102,154,-174
11923,-144,9,202,-131,-175,-178,-180,180,180,-180,-16,92,136,-44,144,131,175
11927,62,-154,158,-110,124,64,-143,143,143,-143,158,-105,206,172,-62,110,-124
11933,-90,-30,66,78,-168,126,-42,42,-42,42,-42,39,54,28,-90,78,-168
11939,6,-120,78,144,-60,-60,45,45,-45,-45,84,-68,-156,-28,-6,-144,60
11941,-48,-133,102,27,-67,-130,-65,-65,65,65,50,22,-46,-90,48,-27,67
11953,40,-181,-86,-145,-157,98,91,-91,-91,91,-130,-56,-78,80,-40,145,157
11959,32,-80,64,176,-52,116,208,208,208,208,-55,-52,-151,-76,32,176,-52
11969,54,-30,62,-26,0,6,-36,-36,-36,-36,140,-86,120,-98,54,-26,0
11971,-96,28,-82,-20,-84,-90,-208,-208,208,208,-192,163,-128,-192,96,20,84
11981,-14,106,26,-58,-164,160,104,104,-104,-104,81,-150,-121,-38,14,58,164
11987,-68,-178,68,74,12,156,-196,196,-196,196,-81,-114,-149,164,-68,74,12
12007,-36,-77,-26,167,-13,-130,56,-56,-56,56,160,157,16,20,36,-167,13
12011,-68,60,76,84,192,-60,-57,-57,-57,-57,44,-40,52,44,-68,84,192
12037,70,-163,-150,217,87,-54,-31,31,-31,31,14,-73,-178,-112,70,217,87
12041,50,66,-102,138,-162,-6,-30,-30,-30,-30,60,163,0,-10,50,138,-162
12043,52,11,154,-9,-85,50,52,-52,-52,52,-115,-45,119,4,-52,9,85
12049,196,-79,30,49,207,-198,91,91,-91,-91,-64,-116,172,146,-196,-49,-207
12071,-194,36,-110,132,164,-88,-39,-39,39,39,145,-16,135,152,194,-132,-164
12073,182,-113,-106,91,-79,134,85,-85,85,-85,62,-109,46,-176,182,91,-79
12097,-112,83,2,79,167,170,-14,14,14,-14,151,-62,-27,32,112,-79,-167
12101,-86,-16,-142,84,-118,32,-182,-182,182,182,-135,58,7,-30,86,-84,118
12107,132,84,-72,4,-52,-148,132,-132,132,-132,57,198,165,-76,132,4,-52
12109,68,-115,126,5,-121,98,-26,-26,26,26,-14,78,66,98,-68,-5,121
12113,-2,48,-30,-20,54,54,-72,72,-72,72,177,6,-19,100,-2,-20,54
12119,192,-42,60,-82,-150,-24,87,87,87,87,-102,80,-82,24,192,-82,-150
12143,136,140,-72,-132,60,48,-1,1,-1,1,-69,-112,39,92,136,-132,60
12149,98,-210,154,-90,46,-152,-66,-66,66,66,33,-188,-145,-30,-98,90,-46
12157,-100,174,42,-106,142,-50,-117,117,117,-117,101,-92,-33,-32,100,106,-142
12161,146,-114,-54,-126,-20,136,60,60,-60,-60,-66,180,170,18,-146,126,20
12163,84,-45,22,-137,-61,-34,-156,156,156,-156,196,59,-68,84,-84,137,61
12197,150,204,142,80,30,78,138,-138,138,-138,-62,10,-30,148,150,80,30
12203,-132,126,-204,-150,84,-60,156,-156,156,-156,-92,-174,116,188,-132,-150,84
12211,-80,167,-68,-73,159,-12,206,206,206,206,59,-100,131,-88,-80,-73,159
12227,-210,42,-158,42,-98,172,-27,27,27,-27,-156,-7,-108,12,210,-42,98
12239,-82,24,30,-60,94,-116,-117,-117,117,117,-95,-19,-153,-144,82,60,-94
12241,8,-45,-122,-133,205,46,9,9,-9,-9,56,68,132,98,-8,133,-205
12251,114,-52,198,-48,-82,128,13,13,-13,-13,124,-47,108,180,-114,48,82
12253,-168,35,-214,23,-49,74,-131,131,131,-131,-199,198,11,-24,168,-23,49
12263,-88,114,76,-134,-42,48,141,-141,141,-141,91,100,159,-196,-88,-134,-42
12269,154,-78,78,62,-204,-126,-84,-84,-84,-84,110,-9,-30,-170,154,62,-204
12277,48,115,-134,-217,-101,106,-91,91,91,-91,-55,12,-77,-216,-48,217,101
12281,90,52,122,-48,-130,2,208,208,208,208,-108,-109,-56,74,90,-48,-130
12289,-26,87,86,-65,71,146,-210,-210,-210,-210,-3,59,93,46,-26,-65,71
12301,-10,17,82,1,-31,-34,-82,-82,-82,-82,-137,31,-113,-18,-10,1,-31
12323,-164,98,-8,194,-110,196,-31,31,-31,31,179,164,-49,60,-164,194,-110
12329,-106,166,-30,98,200,140,20,20,-20,-20,-125,-22,-43,22,106,-98,-200
12343,12,185,178,-83,125,-94,208,-208,-208,208,115,-109,89,-4,-12,83,-125
12347,36,100,56,-32,130,100,208,-208,208,-208,-57,60,-93,-204,36,-32,130
12373,74,195,58,-9,201,150,150,-150,150,-150,-4,-137,-80,136,74,-9,201
12377,-102,-12,122,184,198,-78,-12,12,-12,12,-83,177,33,204,-102,184,198
12379,-212,115,216,-29,47,-4,4,4,4,4,57,-196,-151,176,-212,-29,47
12391,-72,-7,-174,33,23,146,-26,-26,26,26,122,-24,-58,-60,72,-33,-23
12401,110,162,-6,-54,-210,-138,78,78,78,78,-36,17,0,-78,110,-54,-210
12409,184,175,30,-25,-139,-58,-118,-118,118,118,0,110,184,-70,-184,25,139
12413,30,-72,-98,32,12,96,-78,78,78,-78,16,150,48,-180,-30,-32,-12
12421,-180,-119,-50,41,-53,-134,-151,-151,151,151,190,-62,-58,-6,180,-41,53
12433,108,-118,26,2,106,-98,169,-169,-169,169,54,-14,-118,-72,-108,-2,-106
12437,166,-58,30,90,48,-138,-94,94,-94,94,-190,-57,-54,132,166,90,48
12451,-56,8,-20,152,4,100,194,194,194,194,89,-118,-71,-184,-56,152,4
12457,126,-194,-158,-98,2,-58,61,-61,61,-61,-150,145,26,144,126,-98,2
12473,-26,136,-114,-8,24,0,-130,130,130,-130,120,-104,64,-132,26,8,-24
12479,-56,18,72,-126,10,-128,60,60,60,60,60,-56,60,-24,-56,-126,10
12487,56,32,-58,136,-172,74,-92,92,92,-92,-133,24,-95,-28,-56,-136,172
12491,-126,144,-94,-108,34,148,3,3,-3,-3,184,-45,-168,-124,126,108,-34
12497,-82,90,82,-106,64,-2,-132,132,-132,132,27,-77,-57,-148,-82,-106,64
12503,-120,-52,-204,40,-190,-64,32,-32,32,-32,-131,68,169,-180,-120,40,-190
12511,-12,40,-110,40,68,-178,104,104,-104,-104,124,48,104,-156,12,-40,-68
12517,76,1,-38,-43,-15,102,143,-143,-143,143,-27,-134,-65,64,-76,43,15
12527,98,-96,-118,16,16,112,-156,156,156,-156,102,-103,-22,-52,-98,-16,-16
12539,102,-30,90,-122,-104,-104,-39,-39,39,39,-136,108,120,-108,-102,122,104
12541,122,41,-50,33,-71,-38,62,62,62,62,77,70,-179,-98,122,33,-71
12547,0,-137,-14,-125,207,-210,182,-182,-182,182,131,7,81,124,0,125,-207
12553,-164,129,-14,5,-23,-146,165,-165,-165,165,6,174,-118,-8,164,-5,23
12569,-134,30,10,162,20,152,-78,-78,78,78,127,30,145,-118,134,-162,-20
12577,-28,114,58,-182,186,150,21,-21,-21,21,13,-94,-89,-8,28,182,-186
12583,36,-104,-52,56,200,-160,-8,8,-8,8,-16,-16,-92,-156,36,56,200
12589,152,175,-42,-97,141,-114,98,98,-98,-98,-50,-64,178,146,-152,97,-141
12601,70,-10,-194,-58,50,-214,2,2,2,2,82,-33,34,26,70,-58,50
12611,-204,186,152,162,-130,44,156,156,156,156,6,84,-174,-92,-204,162,-130
12613,-22,138,-138,-30,110,98,-69,69,-69,69,176,-37,40,120,-22,-30,110
12619,88,153,80,105,-187,-160,-156,-156,-156,-156,-76,74,196,176,88,105,-187
12637,78,2,94,-134,38,62,-1,1,-1,1,-164,7,-68,200,78,-134,38
12641,-186,108,-54,56,18,60,78,78,-78,-78,-210,-100,90,-98,186,-56,-18
12647,22,-18,-46,118,158,-76,-159,159,159,-159,-50,-51,-138,188,-22,-118,-158
12653,2,-144,-66,-24,204,-54,24,-24,24,-24,95,-75,-37,172,2,-24,204
12659,-36,-48,-12,-20,90,-36,156,156,156,156,188,48,-36,76,-36,-20,90
12671,-120,74,84,-174,78,-120,-208,-208,-208,-208,-90,116,86,-104,-120,-174,78
12689,-194,172,174,-40,6,-114,184,184,184,184,-54,-51,66,142,-194,-40,6
12697,-22,199,114,-53,-203,58,-62,62,-62,62,-72,-103,-160,-16,-22,-53,-203
12703,16,-177,154,-109,-129,222,-180,180,180,-180,-204,-125,-76,-148,-16,109,129
12713,-166,32,-58,80,-72,-126,44,-44,44,-44,-6,9,106,204,-166,80,-72
12721,28,-131,142,149,-93,90,38,38,-38,-38,140,84,32,-98,-28,-149,93
12739,12,16,116,-80,172,-56,-122,-122,-122,-122,4,30,-148,144,12,-80,172
12743,160,-118,16,-210,4,136,-4,4,-4,4,16,42,-16,-180,160,-210,4
12757,86,69,26,81,91,106,-39,39,-39,39,-76,207,80,176,86,81,91
12763,16,-91,8,-7,-97,-124,-124,124,-124,124,-74,-120,-158,-4,16,-7,-97
12781,-88,27,22,163,53,-82,-102,-102,102,102,-180,-192,116,2,88,-163,-53
12791,56,-30,-144,162,10,-128,213,213,213,213,72,-54,-108,128,56,162,10
12799,132,-137,22,-17,-127,-70,-52,-52,52,52,38,-152,166,108,-132,17,127
12809,-30,-50,150,90,-40,-70,28,28,28,28,30,-9,-106,-54,-30,90,-40
12821,174,120,-42,204,-170,-122,48,48,48,48,-122,-3,-166,-66,174,204,-170
12823,-168,23,74,-61,7,22,136,-136,-136,136,184,-57,-136,-180,168,61,-7
12829,20,158,86,-130,82,34,130,130,-130,-130,-40,76,140,-110,-20,130,-82
12841,202,181,222,-91,-215,118,97,97,97,97,-138,87,-178,86,202,-91,-215
12853,-54,-111,50,-139,83,170,6,-6,6,-6,-182,-19,74,0,-54,-139,83
12889,136,151,38,199,153,-42,221,221,-221,-221,32,194,176,74,-136,-199,-153
12893,66,72,-82,32,4,58,84,-84,84,-84,51,-162,79,-68,66,32,4
12899,-20,0,-120,76,-118,68,-165,-165,-165,-165,-4,-38,196,-172,-20,76,-118
12907,-172,188,166,-156,-20,-2,-104,104,104,-104,28,-16,-204,28,172,156,20
12911,174,48,94,28,-90,-180,-63,-63,63,63,-105,147,-63,-56,-174,-28,90
12917,-78,-98,174,98,144,-108,-4,4,4,-4,-144,40,-124,-172,78,-98,-144
12919,-64,-41,80,39,7,-164,58,58,58,58,-116,-30,-52,52,-64,39,7
12923,-164,-90,60,154,168,-12,117,-117,117,-117,-177,144,27,12,-164,154,168
12941,-78,-46,-38,118,176,176,34,34,-34,-34,113,100,31,-6,78,-118,-176
12953,114,12,-154,28,-108,-36,156,-156,-156,156,16,-152,-152,100,-114,-28,108
12959,74,112,-134,84,-54,156,-16,-16,16,16,145,-123,-201,152,-74,-84,54
12967,-56,-97,58,-69,-173,-26,-122,122,122,-122,-153,67,-43,-76,56,69,173
12973,-174,-54,-18,-126,-18,-18,3,-3,3,-3,18,-39,42,-24,-174,-126,-18
12979,-116,69,10,85,143,-106,156,156,-156,-156,114,13,-78,128,116,-85,-143
12983,-104,112,96,24,-116,-104,88,-88,88,-88,184,-146,0,-68,-104,24,-116
13001,-142,184,-150,-120,-16,170,118,118,118,118,170,-197,-106,-138,-142,-120,-16
13003,-36,-140,-92,-164,96,156,52,-52,52,-52,66,-134,-198,-116,-36,-164,96
13007,-142,142,-22,42,-148,128,-103,103,103,-103,-168,121,-32,-84,142,-42,148
13009,110,-157,14,-13,187,-98,-13,-13,-13,-13,-62,105,90,50,110,-13,187
13033,-96,154,26,10,-34,122,-13,13,13,-13,-138,-56,170,16,96,-10,34
13037,-118,18,-58,-102,-118,-76,0,0,0,0,48,-114,-140,188,118,102,118
13043,-60,-114,-88,222,-34,164,93,-93,93,-93,111,66,211,-36,-60,222,-34
13049,-222,36,-202,-92,124,82,84,84,84,84,102,195,-114,186,-222,-92,124
13063,104,-136,-154,160,108,42,94,-94,-94,94,219,164,-159,-180,-104,-160,-108
13093,88,-169,10,107,31,-14,-143,143,143,-143,154,-64,134,56,-88,-107,-31
13099,-120,31,-74,-49,-39,-114,-130,-130,130,130,80,9,96,24,120,49,39
13103,104,72,-188,-96,-164,136,-96,96,-96,96,160,40,16,-148,104,-96,-164
13109,-2,86,-134,74,-36,108,-104,-104,104,104,54,146,42,-30,2,-74,36
13121,150,184,42,52,42,-66,28,28,28,28,32,-102,60,-178,150,52,42
13127,96,-108,76,152,110,152,-33,33,-33,33,8,90,-48,-76,96,152,110
13147,-48,44,16,68,-148,-196,104,-104,104,-104,48,-44,-136,132,-48,68,-148
13151,2,-114,170,170,-136,-100,-39,-39,39,39,115,43,-75,192,-2,-170,136
13159,140,-56,180,-208,-8,124,-74,-74,-74,-74,151,-68,-97,-52,140,-208,-8
13163,-30,-36,-126,108,-52,152,12,-12,-12,12,106,-116,-10,36,30,-108,52
13171,116,20,106,140,60,-114,-2,-2,2,2,38,-97,-118,-88,-116,-140,-60
13177,-88,67,-46,-97,123,-6,-130,130,130,-130,-69,112,1,176,88,97,-123
13183,52,-199,-88,109,-165,-12,194,-194,194,-194,124,8,-20,68,52,109,-165
13187,62,60,-194,-36,-108,72,-33,33,33,-33,194,-12,58,124,-62,36,108
13217,-202,172,-42,124,-116,118,88,-88,88,-88,87,54,-85,-228,-202,124,-116
13219,-64,220,-10,180,-28,-178,-16,-16,16,16,98,-77,-142,112,64,-180,28
13229,130,20,210,-24,102,-48,22,22,-22,-22,-109,72,45,-74,-130,24,-102
13241,86,-116,130,216,-46,140,38,38,-38,-38,-54,40,-114,58,-86,-216,46
13249,12,133,134,-83,-189,210,-106,-106,106,106,-80,14,156,-66,-12,83,189
13259,-172,-26,-156,150,-146,124,-83,-83,-83,-83,-170,-12,166,-44,-172,150,-146
13267,112,-107,-2,-215,101,50,182,-182,-182,182,79,-60,-115,-68,-112,215,-101
13291,80,-116,-198,-4,-60,18,26,26,-26,-26,62,-67,-22,-176,-80,4,60
13297,192,-109,-222,87,-41,-14,-65,65,65,-65,-85,-162,-167,48,-192,-87,41
13309,14,-45,82,35,-141,162,78,78,78,78,-123,-154,29,-46,14,35,-141
13313,38,-214,150,-162,-172,86,194,-194,194,-194,-89,-25,-21,156,38,-162,-172
13327,-80,-161,82,-109,-217,-82,128,-128,-128,128,-72,73,88,68,80,109,217
13331,-118,-136,22,72,144,48,13,13,-13,-13,-25,-147,185,-60,118,-72,-144
13337,-6,48,102,100,-46,122,36,-36,36,-36,-66,122,-90,4,-6,100,-46
13339,-100,136,-184,-88,-56,-212,-170,-170,-170,-170,20,168,60,104,-100,-88,-56
13367,16,-222,-80,50,-54,144,147,-147,147,-147,-65,-192,-93,68,16,50,-54
13381,-70,163,-114,211,-149,94,-11,-11,-11,-11,39,50,-17,-38,-70,211,-149
13397,134,-210,150,-18,18,48,144,-144,-144,144,68,-68,-120,12,-134,18,-18
13399,-164,-208,124,8,160,4,-94,-94,-94,-94,-124,-146,-76,-124,-164,8,160
13411,-12,-55,110,161,-93,-30,208,208,-208,-208,140,124,-120,168,12,-161,93
13417,-86,13,134,153,-125,-86,91,-91,91,-91,62,-77,134,-8,-86,153,-125
13421,-118,50,130,102,128,-136,52,52,-52,-52,-77,162,45,70,118,-102,-128
13441,58,-126,-30,114,-26,94,-21,-21,-21,-21,198,-211,-178,30,58,114,-26
13451,-20,192,56,-160,32,44,36,36,36,36,110,102,6,180,-20,-160,32
13457,38,24,-34,192,-132,72,-78,78,78,-78,-126,-228,50,-28,-38,-192,132
13463,-54,52,-150,96,-34,-40,-52,52,52,-52,-140,25,160,84,54,-96,34
13469,90,-214,-174,-38,162,-78,-64,-64,-64,-64,114,155,66,-138,90,-38,162
13477,38,-198,-186,58,-54,54,-42,42,-42,42,-38,23,-178,-80,38,58,-54
13487,-42,-204,62,-60,92,-160,39,-39,-39,39,98,57,-50,-196,42,60,-92
13499,26,134,-98,198,138,-120,-59,-59,59,59,57,36,-49,36,-26,-198,-138
13513,-80,-98,-38,-2,126,-150,203,-203,-203,203,218,176,70,64,80,2,-126
13523,-116,-6,116,78,36,84,9,-9,9,-9,-99,6,-135,76,-116,78,36
13537,-110,5,-34,-143,35,-154,143,-143,143,-143,120,2,-40,-104,-110,-143,35
13553,-34,-62,-90,186,90,-96,104,-104,-104,104,-60,-150,112,164,34,-186,-90
13567,152,-59,62,-23,213,138,26,-26,-26,26,68,-49,-92,-44,-152,23,-213
13577,110,68,94,132,124,-200,-26,26,26,-26,-144,-148,60,108,-110,-132,-124
13591,-64,221,106,125,83,-142,130,130,-130,-130,62,65,-174,-148,64,-125,-83
13597,-94,197,-98,73,123,198,182,-182,182,-182,6,-15,-122,-64,-94,73,123
13613,174,84,-74,200,-6,216,24,-24,-24,24,126,58,-38,28,-174,-200,6
13619,-86,-220,-190,128,130,-116,91,91,-91,-91,91,20,165,-84,86,-128,-130
13627,-36,-91,-116,49,-45,108,56,-56,56,-56,76,148,56,-204,-36,49,-45
13633,62,-38,-214,82,222,6,-146,146,-146,146,-68,73,188,-152,62,82,222
13649,-6,184,78,-36,-138,66,-86,-86,-86,-86,26,-69,-162,-114,-6,-36,-138
13669,-184,71,-10,39,29,-34,-65,-65,65,65,-168,-12,60,154,184,-39,-29
13679,80,-96,-116,36,-58,152,87,87,87,87,-114,-54,106,40,80,36,-58
13681,196,17,-98,121,115,10,19,19,-19,-19,-172,112,88,178,-196,-121,-115
13687,36,29,-90,153,17,-82,-26,26,26,-26,-64,208,64,-204,-36,-153,-17
13691,26,200,30,-92,30,-120,-197,-197,197,197,-180,84,-68,-12,-26,92,-30
13693,-134,-159,194,-83,159,-18,93,-93,93,-93,90,-182,-58,-64,-134,-83,159
13697,-118,-134,206,-142,42,-132,74,-74,-74,74,228,-222,-192,60,118,142,-42
13709,194,20,138,4,84,144,-26,-26,26,26,83,-94,53,-106,-194,-4,-84
13711,-40,17,28,113,-155,-56,140,140,140,140,-160,184,104,-76,-40,113,-155
13721,-150,-12,2,8,-42,-192,-234,-234,234,234,65,20,-145,-138,150,-8,42
13723,96,49,94,101,-63,186,104,-104,-104,104,229,-52,-81,-156,-96,-101,63
13729,206,-43,194,-67,17,-34,-79,-79,-79,-79,-26,-125,110,-82,206,-67,17
13751,112,-66,-216,-162,-10,8,-84,-84,-84,-84,-46,-120,26,-144,112,-162,-10
13757,-74,-90,70,-6,24,78,-156,156,-156,156,135,74,187,212,-74,-6,24
13759,-136,-145,106,151,173,146,52,52,-52,-52,-142,61,-122,68,136,-151,-173
13763,12,14,100,-10,-166,116,-85,85,-85,85,177,-90,-195,156,12,-10,-166
13781,-142,-128,-6,36,-82,74,208,208,208,208,174,34,78,174,-142,36,-82
13789,6,-67,-222,-27,181,142,-49,-49,-49,-49,-65,-129,191,-114,6,-27,181
13799,86,0,38,-44,-182,148,-117,-117,117,117,-9,105,89,40,-86,44,182
13807,100,-7,-200,-67,95,68,-118,118,-118,118,-52,-22,52,-164,100,-67,95
13829,-198,-114,-90,-78,-36,186,156,156,156,156,-116,3,-176,66,-198,-78,-36
13831,-32,-32,-40,32,36,-180,226,226,226,226,91,-14,-29,-140,-32,32,36
13841,186,-150,82,-10,-52,50,-120,-120,-120,-120,-200,79,80,-130,186,-10,-52
13859,-148,106,64,-54,-190,-220,-77,-77,-77,-77,-166,-8,-186,156,-148,-54,-190
13873,-200,-206,-214,-158,-50,34,-37,37,37,-37,-94,166,-66,32,200,158,50
13877,90,14,78,202,180,108,130,-130,-130,130,106,98,66,-132,-90,-202,-180
13879,40,-163,14,-27,179,-154,178,178,-178,-178,-42,63,-90,140,-40,27,-179
13883,-188,-70,96,-42,192,-156,179,-179,179,-179,-171,-44,97,-164,-188,-42,192
13901,174,46,90,-2,102,-90,-80,-80,-80,-80,-114,190,-82,-86,174,-2,102
13903,44,-100,-70,-156,-64,-142,34,-34,-34,34,-11,-40,-201,-4,-44,156,64
13907,-140,-228,-48,-52,196,172,-183,183,-183,183,20,-166,108,132,-140,-52,196
13913,-186,36,-178,84,-196,-130,-78,78,-78,78,2,75,114,-124,-186,84,-196
13921,28,-47,102,-87,-29,-182,182,182,-182,-182,-8,-80,-116,-162,-28,87,29
13931,-6,24,138,-176,28,28,-108,-108,108,108,103,-28,-71,12,6,176,-28
13933,-42,89,14,125,-169,50,-103,103,-103,103,28,69,-52,0,-42,125,-169
13963,56,-52,-4,132,-160,56,92,-92,92,-92,-32,-196,168,-4,56,132,-160
13967,-162,-196,158,-164,20,-160,-32,32,32,-32,-24,93,160,-164,162,164,-20
13997,138,-108,-30,56,142,82,192,-192,192,-192,-29,121,-129,-36,138,56,142
13999,-56,65,-58,113,-81,-18,130,130,-130,-130,-10,175,86,-220,56,-113,81
14009,-114,144,-30,-64,-136,68,204,204,-204,-204,57,204,111,106,114,64,136
14011,-160,55,20,-89,-49,-124,-188,-188,-188,-188,153,96,153,-176,-160,-89,-49
14029,136,155,46,131,1,-170,-41,-41,41,41,-174,54,-34,50,-136,-131,-1
14033,-78,50,134,42,-142,68,-182,182,182,-182,-142,-116,198,124,78,-42,142
14051,-14,-70,130,10,-138,36,55,55,-55,-55,-45,-135,125,-220,14,-10,138
14057,-70,0,-90,-204,-142,-22,78,-78,78,-78,126,90,-114,-28,-70,-204,-142
14071,-176,113,-110,89,199,10,-176,-176,176,176,-52,93,-208,60,176,-89,-199
14081,190,174,90,90,-104,-164,132,132,-132,-132,-6,-118,46,50,-190,-90,104
14083,-88,24,136,-128,-104,196,-54,54,-54,54,-38,44,-74,-52,-88,-128,-104
14087,186,-192,-142,48,-72,72,-117,117,117,-117,30,-96,-14,44,-186,-48,72
14107,-32,-151,58,133,-91,158,-2,2,2,-2,-57,-52,-203,-148,32,-133,91
14143,-116,-20,-100,-44,-116,136,130,-130,130,-130,-160,24,48,-76,-116,-44,-116
14149,124,22,-202,6,-218,-86,65,65,-65,-65,-172,130,-28,38,-124,-6,218
14153,126,156,142,28,36,102,36,-36,36,-36,-157,-57,119,-52,126,28,36
14159,170,28,198,120,154,136,-13,-13,13,13,24,-1,-160,24,-170,-120,-154
14173,-130,-31,-82,197,11,-34,-43,43,-43,43,-58,71,34,-16,-130,197,11
14177,66,-144,14,172,138,132,156,-156,-156,156,-76,-160,108,36,-66,-172,-138
14197,-86,227,86,143,85,226,167,-167,167,-167,-56,155,104,168,-86,143,85
14207,-170,-102,74,-102,30,-132,153,-153,-153,153,24,85,48,108,170,102,-30
14221,-158,215,-62,15,167,62,-130,-130,-130,-130,-119,-123,57,-14,-158,15,167
14243,-66,-84,-118,-84,-84,132,-156,156,156,-156,-160,69,-48,-76,66,84,84
14249,54,54,54,150,126,30,144,144,144,144,234,226,-82,38,54,150,126
14251,-40,77,-80,37,193,64,-22,-22,-22,-22,-39,126,-47,-200,-40,37,193
14281,-32,22,22,54,122,134,-79,-79,79,79,50,-40,-130,-118,32,-54,-122
14293,-52,134,10,-66,-106,134,91,-91,-91,91,145,64,-149,-16,52,66,106
14303,-216,124,48,-28,-104,-128,-191,191,-191,191,-192,-70,144,172,-216,-28,-104
14321,118,-162,90,-142,36,36,-156,-156,156,156,-33,10,57,142,-118,142,-36
14323,-16,-129,-136,-29,-167,-68,-84,84,-84,84,-86,-62,54,124,-16,-29,-167
14327,48,210,96,6,-228,0,-117,117,-117,117,168,166,-216,-28,48,6,-228
14341,184,-110,-10,-6,6,102,-145,-145,145,145,184,58,92,170,-184,6,-6
14347,-64,-53,-162,23,-9,-150,182,-182,-182,182,33,124,11,-100,64,-23,9
14369,150,114,154,178,-78,-114,-180,-180,-180,-180,-78,-167,66,-78,150,178,-78
14387,228,-18,-4,-38,36,132,-123,123,-123,123,149,-96,105,-12,228,-38,36
14389,108,106,86,74,-62,-14,221,221,-221,-221,0,28,-64,-42,-108,-74,62
14401,106,-109,178,75,71,-130,-157,-157,-157,-157,-115,-39,-219,130,106,75,71
14407,-132,-91,-160,-31,-13,188,134,-134,134,-134,-58,-134,166,12,-132,-31,-13
14411,-86,6,-6,-126,-120,180,144,144,-144,-144,140,88,-100,-28,86,126,120
14419,140,5,-118,-163,123,-138,-80,-80,80,80,-38,-117,-130,200,-140,163,-123
14423,-90,102,-26,138,144,-144,-39,39,39,-39,-168,152,-96,-140,90,-138,-144
14431,-124,232,68,-184,28,-92,196,196,196,196,-103,60,-183,100,-124,-184,28
14437,-76,213,-22,-79,-107,22,27,-27,-27,27,95,100,-75,32,76,79,107
14447,-72,156,-140,88,226,112,63,-63,63,-63,-207,52,117,52,-72,88,226
14449,-104,31,190,-41,57,174,221,221,-221,-221,-214,24,18,-18,104,41,-57
14461,100,97,-98,-47,-69,-102,-7,-7,7,7,-64,-222,68,-50,-100,47,69
14479,4,-17,-56,215,31,16,-26,-26,-26,-26,-200,116,-72,220,4,215,31
14489,62,-10,170,-138,82,-44,52,52,-52,-52,-6,46,-90,-90,-62,138,-82
14503,-56,-120,-186,224,-128,-110,-108,108,108,-108,127,-185,-131,92,56,-224,128
14519,-30,-92,90,-156,-148,-100,-211,-211,211,211,1,-33,127,120,30,156,148
14533,170,43,-26,-177,1,22,34,-34,34,-34,-44,-154,-60,-184,170,-177,1
14537,-170,-90,110,6,-162,-66,-204,204,-204,204,-39,-150,-27,-172,-170,6,-162
14543,-88,42,-24,94,60,168,-39,39,-39,39,12,36,-92,124,-88,94,60
14549,-138,-44,194,188,120,-180,-28,-28,28,28,-147,168,-197,-98,138,-188,-120
14551,-188,131,-40,75,-1,-40,-76,-76,-76,-76,-63,2,-71,140,-188,75,-1
14557,-146,-33,-130,219,137,2,123,-123,123,-123,-178,-158,206,200,-146,219,137
14561,-90,20,78,-56,186,-162,-28,-28,-28,-28,42,77,110,98,-90,-56,186
14563,-112,68,20,-108,-52,-64,-178,178,-178,178,-50,-176,50,76,-112,-108,-52
14591,82,-36,-58,-128,214,-176,45,45,-45,-45,-84,119,180,-56,-82,128,-214
14593,-88,7,-94,-69,-9,-102,-169,169,169,-169,183,22,-67,64,88,69,9
14621,-86,38,130,102,-186,66,68,68,68,68,66,127,-42,-102,-86,102,-186
14627,-166,138,-82,178,2,92,39,-39,-39,39,24,75,176,-116,166,-178,-2
14629,-166,-30,-50,26,66,174,117,117,117,117,71,119,-65,106,-166,26,66
14633,-222,138,-10,-78,-6,-12,-48,48,48,-48,-154,234,150,84,222,78,6
14639,-48,-124,116,-188,4,-104,-64,-64,-64,-64,-144,24,-76,-200,-48,-188,4
14653,-68,-119,90,-19,-151,-34,143,-143,-143,143,-162,-170,-214,-176,68,19,151
14657,-66,-50,-90,-210,18,192,-52,52,52,-52,8,-42,76,36,66,210,-18
14669,54,42,18,190,40,-116,228,228,-228,-228,102,18,-110,214,-54,-190,-40
14683,80,3,-22,55,-141,-42,-96,96,96,-96,87,-109,37,-172,-80,-55,141
14699,60,-158,-160,-30,-102,12,-65,-65,-65,-65,12,-58,-12,-212,60,-30,-102
14713,6,89,134,29,-89,-134,-58,58,-58,58,104,-182,-24,216,6,29,-89
14717,-158,-28,-126,0,18,186,92,-92,92,-92,78,-15,-42,36,-158,0,18
14723,-18,54,66,-118,96,228,39,-39,-39,39,-66,75,194,-108,18,118,-96
14731,100,-31,-62,105,115,-98,208,208,-208,-208,-92,57,-92,48,-100,-105,-115
14737,-176,-105,-46,155,-157,-22,-165,165,165,-165,-205,36,105,96,176,-155,157
14741,-2,-174,226,42,190,22,174,174,174,174,-134,-135,90,-50,-2,42,190
14747,222,128,94,-84,82,-152,-65,65,65,-65,42,-4,-102,28,-222,84,-82
14753,186,62,102,-238,-64,164,10,-10,-10,10,-234,-70,30,-108,-186,238,64
14759,120,144,-120,16,0,-96,-117,-117,-117,-117,-148,130,100,-120,120,16,0
14767,104,75,124,-33,-47,4,-96,96,-96,96,98,-100,-198,28,104,-33,-47
14771,-188,62,-48,-54,-152,-68,65,65,65,65,-72,-84,12,124,-188,-54,-152
14779,-40,-127,142,81,-201,-90,94,94,-94,-94,90,-55,-106,-64,40,-81,201
14783,-198,-108,-234,-64,-74,-212,0,0,0,0,132,-140,140,20,198,64,74
14797,78,-142,30,18,182,110,74,-74,74,-74,70,-169,-26,-168,78,18,182
14813,-142,-66,6,-138,46,-92,156,-156,-156,156,-112,-64,168,-196,142,138,-46
14821,242,53,198,-155,-35,82,-25,-25,-25,-25,-123,53,-147,38,242,-155,-35
14827,56,79,102,155,-209,-62,-52,52,52,-52,45,-109,103,220,-56,-155,209
14831,114,-190,90,174,-4,20,88,88,-88,-88,-43,-36,-125,-8,-114,-174,4
14843,-140,164,40,-176,-6,180,176,-176,176,-176,199,-38,179,-116,-140,-176,-6
14851,12,109,218,-27,-173,-146,-202,-202,202,202,-220,19,168,144,-12,27,173
14867,-58,-138,-30,-126,-188,-68,-39,39,39,-39,-102,132,-150,220,58,126,188
14869,170,150,-66,-202,-134,-218,195,195,195,195,-35,-197,-99,-182,170,-202,-134
14879,198,122,-134,114,-30,120,13,13,-13,-13,51,-152,-67,16,-198,-114,30
14887,108,161,106,-91,-147,-30,208,-208,-208,208,151,-223,-27,-108,-108,91,147
14891,-150,-18,230,66,-36,168,-60,-60,60,60,233,12,-33,-180,150,-66,36
14897,30,46,18,218,-100,134,10,-10,10,-10,-51,-125,-215,180,30,218,-100
14923,0,-156,-144,156,64,-20,-156,156,-156,156,18,-128,-118,-52,0,156,64
14929,-80,-181,-10,203,-11,-98,-98,-98,98,98,-122,46,122,158,80,-203,11
14939,-162,-96,230,48,-40,92,-156,-156,156,156,-123,-89,-29,164,162,-48,40
14947,-132,15,88,67,201,-144,-162,162,-162,162,-46,46,-170,-172,-132,67,201
14951,0,-60,-132,-12,60,120,-105,-105,-105,-105,-68,168,-68,184,0,-12,60
14957,138,18,118,86,68,-220,-156,156,156,-156,78,-106,-18,-132,-138,-86,-68
14969,-78,132,114,-200,-26,64,0,0,0,0,43,36,5,-118,78,200,26
14983,-84,-136,14,64,64,142,130,-130,-130,130,-89,-63,-203,-180,84,-64,-64
15013,-108,85,18,-119,65,110,-13,13,13,-13,-25,-140,-179,192,108,119,-65
15017,62,172,-50,-56,150,-192,80,-80,-80,80,132,-156,-60,-148,-62,56,-150
15031,-64,113,36,-95,153,-72,-52,-52,-52,-52,-68,82,76,212,-64,-95,153
15053,206,22,50,78,42,54,208,-208,208,-208,87,114,147,-60,206,78,42
15061,40,38,-82,38,170,-34,-182,-182,182,182,120,-50,-116,-6,-40,-38,-170
15073,64,30,186,-58,-146,154,39,-39,-39,39,58,-72,-146,16,-64,58,146
15077,-194,-60,-198,228,-164,-98,-72,72,-72,72,103,-77,-53,180,-194,228,-164
15083,180,-216,-52,-88,136,148,-69,69,-69,69,-39,-176,-179,108,180,-88,136
15091,-88,77,-154,117,143,206,-104,-104,104,104,162,51,170,64,88,-117,-143
15101,30,-18,-14,82,204,-60,48,48,-48,-48,-45,-80,29,-38,-30,-82,-204
15107,28,22,36,-162,-238,212,-77,77,-77,77,-127,-74,-235,-204,28,-162,-238
15121,60,53,-146,125,191,50,-65,-65,65,65,-34,92,58,162,-60,-125,-191
15131,228,6,132,58,-156,108,-57,-57,-57,-57,-24,-62,-116,-108,228,58,-156
15137,-22,38,62,-54,96,12,-98,98,98,-98,-150,138,-14,60,22,54,-96
15139,84,-69,-98,-205,141,66,-168,-168,168,168,-112,29,96,0,-84,205,-141
15149,-22,100,-130,-220,-60,66,76,76,76,76,-230,15,150,-6,-22,-220,-60
15161,42,38,42,42,148,-230,-130,-130,-130,-130,-158,35,110,-186,42,42,148
15173,-46,-136,-74,-96,-36,108,184,-184,-184,184,-216,226,216,204,46,96,36
15187,-148,-133,-12,-137,-23,-44,134,-134,134,-134,32,20,-148,4,-148,-137,-23
15193,-10,2,146,98,-166,-34,107,-107,107,-107,136,-11,128,136,-10,98,-166
15199,80,-41,26,119,-195,-198,-76,-76,76,76,-60,159,212,-4,-80,-119,195
15217,88,-26,-22,-58,82,130,143,-143,-143,143,53,-96,143,32,-88,58,-82
15227,84,-90,-144,-146,18,-108,132,-132,132,-132,-159,156,-163,-124,84,-146,18
15233,-6,146,62,34,-150,-6,32,-32,32,-32,177,33,-11,-68,-6,34,-150
15241,-40,3,-98,203,33,54,162,162,-162,-162,-50,-130,-178,118,40,-203,-33
15259,-24,191,-28,-161,39,156,110,110,110,110,-59,-100,-75,144,-24,-161,39
15263,-144,-48,168,188,-202,104,-129,129,-129,129,-16,-152,-32,-100,-144,188,-202
15269,-30,-8,10,124,-22,-160,26,26,-26,-26,-159,-136,-57,-110,30,-124,22
15271,72,-113,44,-57,-113,112,-68,-68,-68,-68,-187,66,-11,-12,72,-57,-113
15277,-76,41,194,-123,-175,158,-182,182,182,-182,-75,-64,-1,128,76,123,175
15287,-32,126,-148,-30,112,-104,-177,177,-177,177,63,0,187,-28,-32,-30,112
15289,-22,201,134,-143,-183,-30,90,90,90,90,6,-11,-154,-22,-22,-143,-183
15299,-110,-50,2,150,-66,-156,-127,-127,127,127,156,-219,236,-68,110,-150,66
15307,148,-31,50,-83,1,202,-44,44,44,-44,41,233,195,76,-148,83,-1
15313,-2,-15,-62,-203,91,82,174,-174,174,-174,86,135,-46,-40,-2,-203,91
15319,-24,157,34,157,-189,66,110,110,-110,-110,142,224,-90,-12,24,-157,189
15329,-114,-94,82,118,-96,-84,-236,-236,236,236,-37,106,29,110,114,-118,96
15331,204,-203,-44,-83,-199,152,-158,-158,-158,-158,-140,68,92,-168,204,-83,-199
15349,-202,245,198,69,-115,182,182,182,182,182,-179,-59,-235,-186,-202,69,-115
15359,-50,38,78,-198,172,-44,-161,-161,161,161,112,-216,-120,168,50,198,-172
15361,-128,22,-106,-130,-78,198,-130,-130,130,130,-10,-32,-154,46,128,130,78
15373,-84,-195,50,241,41,38,183,-183,-183,183,-34,-44,-238,-160,84,-241,-41
15377,174,146,-242,178,126,-48,-26,26,26,-26,-162,-118,78,132,-174,-178,-126
15383,144,-108,156,-136,142,136,-39,39,-39,39,176,-144,-144,-132,144,-136,142
15391,-56,88,0,56,72,-12,-200,-200,-200,-200,-85,202,-5,-92,-56,56,72
15401,-134,-222,58,-50,108,162,120,120,120,120,166,102,-30,-170,-134,-50,108
15413,30,60,6,-84,140,176,78,-78,-78,78,-110,38,166,-124,-30,84,-140
15427,152,95,164,-117,233,-208,-166,166,-166,166,162,108,18,-188,152,-117,233
15439,-152,-61,-2,187,233,-202,4,4,-4,-4,-136,-80,-84,4,152,-187,-233
15443,36,-170,-72,126,138,156,-5,5,-5,5,-107,-132,-79,12,36,126,138
15451,84,44,-146,52,4,-230,-182,-182,182,182,-42,-60,-142,168,-84,-52,-4
15461,138,50,246,178,242,-22,-52,-52,-52,-52,20,162,48,-190,138,178,242
15467,-132,136,72,184,-232,68,-20,20,-20,20,-69,102,-65,36,-132,184,-232
15473,102,-30,-154,30,-104,94,-156,156,-156,156,42,19,-30,-140,102,30,-104
15493,166,-49,-122,-69,93,-6,71,-71,71,-71,0,-155,-184,56,166,-69,93
15497,-54,78,-198,54,58,-62,234,-234,234,-234,-114,97,174,-44,-54,54,58
15511,16,232,34,120,40,-14,-52,-52,52,52,-148,-128,216,20,-16,-120,-40
15527,162,-212,62,76,164,-220,143,-143,-143,143,78,-40,94,-132,-162,-76,-164
15541,-56,47,6,-41,-23,-2,-65,-65,65,65,-90,22,-78,-230,56,41,23
15551,24,-222,-172,210,-30,216,-117,-117,-117,-117,130,-16,-38,-80,24,210,-30
15559,-188,56,190,80,-40,-94,-62,-62,62,62,-40,-113,-80,44,188,-80,40
15569,34,-126,-78,158,116,-88,48,48,-48,-48,-69,-84,-59,50,-34,-158,-116
15581,182,-32,-22,112,152,-148,92,92,-92,-92,-57,-60,81,-22,-182,-112,-152
15583,-184,59,-40,-17,-139,176,-94,94,-94,94,104,-238,8,20,-184,-17,-139
15601,-50,-43,78,-27,157,-194,-115,-115,-115,-115,-55,117,-167,78,-50,-27,157
15607,-36,95,62,-77,31,-2,-26,26,26,-26,-52,-177,172,-108,36,77,-31
15619,-192,-193,210,15,-79,-166,70,70,-70,-70,34,-96,-146,48,192,-15,79
15629,-118,218,-78,18,118,34,152,152,152,152,120,127,-60,-6,-118,18,118
15641,14,-120,-206,72,184,-20,-132,-132,132,132,-79,-130,55,26,-14,-72,-184
15643,-36,125,16,-63,11,-232,-208,208,-208,208,-226,-120,218,12,-36,-63,11
15647,38,-82,122,-2,210,-12,61,-61,-61,61,60,45,-144,60,-38,2,-210
15649,206,-91,130,69,145,-38,-214,-214,-214,-214,81,105,-159,158,206,69,145
15661,-82,59,142,27,79,-50,-55,-55,-55,-55,-51,-215,13,82,-82,27,79
15667,12,-148,-46,-172,-68,-230,208,-208,-208,208,-28,197,-44,28,-12,172,68
15671,-162,-178,-42,-70,192,-36,169,169,-169,-169,-1,-149,-135,-120,162,70,-192
15679,60,-55,-28,-191,205,-68,-52,-52,-52,-52,92,158,-100,36,60,-191,205
15683,126,140,126,8,-82,-16,-221,221,221,-221,-54,92,-110,100,-126,-8,82
15727,-68,97,-4,149,-93,168,46,-46,46,-46,-108,-150,32,-164,-68,149,-93
15731,12,-70,16,-78,-74,100,92,92,92,92,-78,-96,-38,-36,12,-78,-74
15733,26,11,102,175,-79,-94,-61,61,-61,61,-34,-174,-42,-104,26,175,-79
15737,-62,190,94,30,66,-84,-130,130,130,-130,118,-196,150,188,62,-30,-66
15739,220,-137,-80,-89,151,52,46,46,46,46,83,-16,-77,-232,220,-89,151
15749,-162,168,218,84,-26,124,-138,-138,138,138,138,162,230,222,162,-84,26
15761,-138,138,-102,-158,-150,12,72,72,-72,-72,-186,-144,-166,-18,138,158,150
15767,-18,42,194,-30,-102,-180,-3,3,3,-3,210,72,-38,28,18,30,102
15773,102,-22,2,-70,-174,-186,-52,52,-52,52,135,-126,-197,-12,102,-70,-174
15787,-248,148,242,164,-244,-130,20,-20,-20,20,-131,111,-9,44,248,-164,244
15791,184,54,-132,190,-38,208,-192,-192,-192,-192,-114,-140,-178,-72,184,190,-38
15797,-162,-162,102,-78,8,-208,0,0,0,0,120,-46,-96,36,162,78,-8
15803,222,-140,-94,-88,-198,-180,-13,13,13,-13,48,133,-116,132,-222,88,198
15809,202,6,-94,230,-10,170,-66,-66,-66,-66,-28,-18,-104,-14,202,230,-10
15817,-58,117,182,-111,-161,166,-198,198,-198,198,116,58,-52,-136,-58,-111,-161
15823,120,15,50,-157,-189,78,210,-210,-210,210,139,129,169,-36,-120,157,189
15859,136,-16,116,96,20,-124,68,68,68,68,-164,-88,-28,32,136,96,20
15877,-10,19,102,103,133,-182,-197,197,-197,197,-120,-106,-172,104,-10,103,133
15881,-42,126,42,34,204,-180,78,78,-78,-78,97,-154,159,-22,42,-34,-204
15887,152,-212,-24,-56,-110,208,-77,77,-77,77,57,-62,-83,36,152,-56,-110
15889,-130,-1,78,-89,195,-114,47,47,47,47,50,-123,-94,-146,-130,-89,195
15901,-128,202,142,82,-122,-2,143,143,-143,-143,-142,80,-182,-2,128,-82,122
15907,92,84,-130,-196,248,-58,-30,30,30,-30,173,109,31,-212,-92,196,-248
15913,54,-79,166,37,-185,-74,38,-38,38,-38,-232,203,-232,216,54,37,-185
15919,-132,-1,206,71,-211,-118,-38,-38,38,38,-2,-64,-158,12,132,-71,211
15923,-86,54,-126,42,-192,-96,-36,36,36,-36,22,-9,-54,148,86,-42,192
15937,-134,127,-30,-197,173,-226,49,-49,49,-49,98,-9,6,224,-134,-197,173
15959,-6,-18,-222,-122,-186,60,87,87,-87,-87,-173,-68,-3,184,6,122,186
15971,-230,142,210,22,-186,-12,-25,-25,25,25,11,71,-75,172,230,-22,186
15973,-46,89,118,5,59,74,26,-26,26,-26,16,-70,-92,-96,-46,5,59
15991,136,-165,52,35,99,-192,144,144,144,144,80,-92,-16,-116,136,35,99
16001,-210,140,-30,196,168,12,-104,-104,104,104,41,-6,-81,-78,210,-196,-168
16007,168,22,-116,-30,44,-112,67,-67,67,-67,184,218,72,212,168,-30,44
16033,126,42,94,42,-142,-46,102,-102,102,-102,40,101,-88,-72,126,42,-142
16057,4,-79,74,-67,-83,-122,-11,11,11,-11,-97,-162,-75,-104,-4,67,83
16061,126,-234,18,-62,-200,196,0,0,0,0,13,-144,-61,6,-126,62,200
16063,-8,115,6,-17,131,26,-22,22,22,-22,17,-91,195,220,8,17,-131
16067,116,198,24,-130,-134,-188,60,-60,60,-60,-68,-156,-20,-12,116,-130,-134
16069,14,5,90,-131,193,22,-157,-157,-157,-157,-121,-110,231,54,14,-131,193
16073,-122,-26,94,-30,-92,-200,-58,58,58,-58,-86,-208,-18,-44,122,30,92
16087,248,5,-62,-183,85,-2,130,-130,-130,130,43,-213,25,148,-248,183,-85
16091,188,-64,76,-144,-80,4,137,137,137,137,-36,-50,-136,-36,188,-144,-80
16097,-154,228,-170,52,172,190,204,-204,204,-204,49,-225,157,84,-154,52,172
16103,16,-136,-192,80,-228,-192,-247,247,-247,247,-29,-144,191,76,16,80,-228
16111,24,115,-40,-173,-73,-100,52,52,52,52,76,-74,236,20,24,-173,-73
16127,-222,-178,-150,-18,-118,32,-77,77,77,-77,50,-12,30,204,222,18,118
16139,98,-140,-42,-168,198,-144,65,65,-65,-65,-155,-169,-13,-92,-98,168,-198
16141,192,-77,70,179,-207,-210,35,35,-35,-35,224,-224,-192,-210,-192,-179,207
16183,192,-135,14,-91,-119,-38,-156,156,156,-156,187,0,-15,12,-192,91,119
16187,-78,0,-66,-168,-172,-28,-39,39,39,-39,-122,31,66,172,78,168,172
16189,182,-170,-106,30,22,-110,130,130,130,130,31,50,143,206,182,30,22
16193,-74,184,-18,68,18,-48,152,-152,-152,152,152,-74,-144,-212,74,-68,-18
16217,78,160,198,84,-114,72,26,-26,-26,26,-100,-42,-196,180,-78,-84,114
16223,144,-4,-180,148,-120,144,65,-65,65,-65,215,110,11,-100,144,148,-120
16229,-126,126,186,-66,-126,-96,-84,-84,84,84,89,-10,-1,194,126,66,126
16231,-132,-104,-18,0,56,26,-130,-130,130,130,-18,37,-122,220,132,0,-56
16249,-118,227,-226,171,119,158,-70,-70,-70,-70,31,214,55,10,-118,171,119
16253,-70,-54,50,-166,26,-166,186,-186,186,-186,114,-194,154,156,-70,-166,26
16267,44,-163,168,-71,203,-112,-76,76,-76,76,-30,-108,-178,68,44,-71,203
16273,10,119,130,-61,29,62,-91,91,-91,91,-124,31,92,16,10,-61,29
16301,-234,76,-150,-236,-24,30,190,190,190,190,54,-23,-242,-198,-234,-236,-24
16319,-176,-78,-216,-66,-44,88,-219,-219,-219,-219,-30,18,102,-72,-176,-66,-44
16333,-136,-185,82,-101,51,66,-130,130,130,-130,-74,-176,-102,136,136,101,-51
16339,-152,-183,62,209,151,-74,-36,-36,36,36,108,159,124,80,152,-209,-151
16349,114,-174,2,186,138,192,-156,-156,156,156,-19,48,-125,-54,-114,-186,-138
16361,-150,-126,234,18,-82,-160,0,0,0,0,-153,230,161,106,150,-18,82
16363,-52,-4,196,-188,212,68,146,-146,146,-146,-154,96,66,-196,-52,-188,212
16369,136,-1,30,31,-27,174,-182,-182,182,182,108,42,-80,-130,-136,-31,27
16381,-242,-113,2,-33,-25,38,-194,-194,-194,-194,141,-22,61,-146,-242,-33,-25
16411,80,-161,-46,63,-15,-6,-130,-130,130,130,30,140,-166,-208,-80,-63,15
16417,12,-71,-206,157,-87,198,26,-26,-26,26,-157,38,-87,-24,-12,-157,87
16421,-30,-150,50,-90,236,128,-78,-78,78,78,127,-126,9,78,30,90,-236
16427,-102,90,98,46,20,32,39,-39,-39,39,-20,-148,96,-20,102,-46,-20
16433,-82,26,-154,-18,92,-58,194,-194,194,-194,41,103,-51,-204,-82,-18,92
16447,-72,-248,-198,96,152,86,50,-50,-50,50,243,-47,89,180,72,-96,-152
16451,6,76,174,48,-10,20,-13,-13,13,13,-127,-177,-41,-148,-6,-48,10
16453,-56,23,-62,187,51,210,-230,230,230,-230,194,70,-122,152,56,-187,-51
16477,-40,-1,178,-21,-17,-110,109,-109,-109,109,-219,8,143,40,40,21,17
16481,-150,-220,-98,68,-132,234,-130,-130,-130,-130,-144,67,-60,-18,-150,68,-132
16487,72,32,24,-192,-96,-24,-199,199,-199,199,129,6,37,52,72,-192,-96
16493,-94,-36,-142,-96,78,162,-114,114,-114,114,150,13,190,-60,-94,-96,78
16519,108,-184,220,-176,-224,-44,-10,-10,-10,-10,-135,-156,161,-156,108,-176,-224
16529,-234,-188,218,64,194,188,200,200,-200,-200,-222,-174,30,-194,234,-64,-194
16547,-182,194,122,-174,-42,48,-143,143,143,-143,22,-87,-30,-132,182,174,42
16553,-94,-120,-90,108,-134,-206,-132,132,-132,132,-147,-174,-151,140,-94,108,-134
16561,206,5,114,-187,-15,-150,5,5,5,5,-57,-171,55,34,206,-187,-15
16567,-188,127,162,-181,-213,138,-136,136,136,-136,-37,-253,193,68,188,181,213
16573,68,-151,210,-107,221,86,-29,29,29,-29,131,130,-71,-16,-68,107,-221
16603,96,-51,106,193,9,-90,78,-78,-78,78,65,-159,-117,-12,-96,-193,-9
16607,126,126,-42,-214,156,-144,213,-213,-213,213,-138,-64,-62,44,-126,214,-156
16619,-90,-104,-82,136,-160,44,227,227,-227,-227,-113,116,-63,-204,90,-136,160
16631,168,-96,-208,60,114,168,-117,-117,-117,-117,-10,-174,222,88,168,60,114
16633,-184,-29,-94,119,-241,26,-169,169,169,-169,151,-8,-155,-80,184,-119,241
16649,18,146,-38,-166,142,-206,-16,-16,-16,-16,160,-150,-160,-218,18,-166,142
16651,-24,100,238,28,28,-74,26,26,-26,-26,-102,65,-230,-88,24,-28,-28
16657,-18,-147,-62,-151,83,2,78,-78,78,-78,206,-238,158,24,-18,-151,83
16661,126,34,-62,-62,-90,60,104,104,-104,-104,214,-76,-54,-94,-126,62,90
16673,-174,-106,-50,-146,6,228,-182,182,182,-182,126,-174,102,196,174,146,-6
16691,-76,110,-84,78,-178,-244,-187,-187,-187,-187,-54,-42,82,156,-76,78,-178
16693,-122,-41,98,163,-95,118,-209,209,-209,209,102,-131,-186,200,-122,163,-95
16699,-16,84,54,220,-196,158,78,78,-78,-78,-26,-45,10,-40,16,-220,196
16703,134,-50,-22,-166,-204,-36,104,-104,-104,104,-208,-40,-128,212,-134,166,204
16729,140,-43,-10,109,-89,130,-29,-29,29,29,-118,-138,114,-202,-140,-109,89
16741,158,-11,62,173,-95,58,7,7,7,7,-197,38,147,230,158,173,-95
16747,80,31,100,131,73,-152,-26,26,-26,26,-224,-22,148,-140,80,131,73
16759,152,175,-214,-65,101,74,50,50,-50,-50,68,48,64,-44,-152,65,-101
16763,154,-118,6,-190,-6,84,91,-91,-91,91,-96,39,-112,212,-154,190,6
16787,-76,-202,-240,234,-160,20,128,-128,128,-128,-172,72,-68,52,-76,234,-160
16811,-158,42,126,-18,-80,-176,156,156,-156,-156,-169,143,105,-92,158,18,80
16823,144,254,-56,186,-52,-232,-76,76,-76,76,69,38,-119,-36,144,186,-52
16829,-90,-200,34,-160,36,-84,-40,-40,40,40,-234,-48,106,-122,90,160,-36
16831,-80,153,-116,-103,73,-56,-78,-78,-78,-78,141,32,-123,92,-80,-103,73
16843,124,108,-90,20,56,-82,204,-204,-204,204,28,17,-4,196,-124,-20,-56
16871,-168,40,-8,-100,6,96,13,13,13,13,198,-30,154,72,-168,-100,6
16879,68,-87,74,137,231,126,-150,-150,150,150,202,41,130,188,-68,-137,-231
16883,-108,-136,172,16,-4,140,59,-59,59,-59,-104,-14,-64,-20,-108,16,-4
16889,198,-46,-46,-38,-86,172,-104,-104,104,104,-66,26,202,-122,-198,38,86
16901,182,80,38,-200,-228,-138,14,14,14,14,140,201,0,-210,182,-200,-228
16903,56,-176,-136,-152,-68,-56,-74,74,-74,74,120,30,-172,36,56,-152,-68
16921,-192,-194,142,-202,-174,-138,134,134,-134,-134,20,-190,240,90,192,202,174
16927,136,188,-8,-204,-40,-184,104,-104,104,-104,92,-46,-176,-20,136,-204,-40
16931,-94,188,-66,-12,0,-120,-137,-137,137,137,125,65,43,76,94,12,0
16937,-86,50,102,194,-138,-180,94,-94,-94,94,-102,-78,54,164,86,-194,138
16943,-56,-84,-36,-208,54,96,24,-24,24,-24,132,-46,-164,-36,-56,-208,54
16963,-144,-153,38,11,-9,-222,0,0,0,0,124,-87,204,-44,144,-11,9
16979,-220,-130,-16,150,-150,-180,155,155,155,155,200,-206,164,116,-220,150,-150
16981,18,137,86,1,45,114,-217,-217,-217,-217,97,77,-15,118,18,1,45
16987,-148,100,100,-76,-20,100,52,-52,52,-52,104,40,52,-92,-148,-76,-20
16993,24,211,-150,15,11,-166,158,-158,-158,158,65,-14,-29,-96,-24,-15,-11
17011,168,124,70,-164,200,-82,248,248,-248,-248,-66,83,98,-24,-168,164,-200
17021,-242,0,10,184,-116,70,132,132,132,132,-84,105,20,182,-242,184,-116
17027,164,62,176,18,-232,-172,-124,124,-124,124,-180,62,12,100,164,18,-232
17029,-6,-190,142,-38,-78,-66,-31,-31,-31,-31,93,-134,-243,-250,-6,-38,-78
17033,62,-18,78,-78,16,166,174,-174,174,-174,237,-53,-175,-204,62,-78,16
17041,100,-67,-42,-115,7,34,-26,-26,26,26,128,-78,108,254,-100,115,-7
17047,68,-96,36,64,-256,128,24,-24,24,-24,10,-136,54,-116,68,64,-256
17053,-34,-23,-30,173,-73,194,214,-214,214,-214,36,-86,-72,64,-34,173,-73
17077,-16,187,-166,-17,-225,138,17,-17,-17,17,193,12,-109,88,16,17,225
17093,-54,-196,222,48,154,-68,10,-10,-10,10,136,-78,168,-4,54,-48,-154
17099,-28,18,60,110,60,-180,-195,-195,-195,-195,78,146,118,92,-28,110,60
17107,172,-108,-24,148,188,152,-114,114,-114,114,10,-12,170,52,172,148,188
17117,198,-14,86,158,232,46,-218,218,-218,218,-135,195,-99,12,198,158,232
17123,-122,-144,-114,-12,-18,-144,39,-39,-39,39,-114,-196,122,-156,122,12,18
17137,62,-30,254,-110,-70,-178,-87,87,-87,87,-106,95,-142,-176,62,-110,-70
17159,-232,64,-80,-48,-64,-112,-83,-83,-83,-83,96,-12,152,-72,-232,-48,-64
17167,-260,99,-74,31,23,158,-66,66,66,-66,16,-13,-200,-236,260,-31,-23
17183,56,82,44,-18,80,-64,7,-7,7,-7,-133,-96,151,-84,56,-18,80
17189,150,-126,-90,30,100,-122,204,204,204,204,-48,1,100,190,150,30,100
17191,-236,-217,34,191,-175,38,124,124,-124,-124,-106,-64,210,20,236,-191,175
17203,32,-149,112,135,-103,68,100,-100,100,-100,-230,194,194,-20,32,135,-103
17207,-222,138,-134,54,-48,-216,156,-156,-156,156,-4,-55,132,108,222,-54,48
17209,86,-61,26,-205,-37,-22,182,182,182,182,-87,165,249,74,86,-205,-37
17231,142,26,238,22,-60,-252,187,187,-187,-187,3,-143,21,-88,-142,-22,60
17239,-20,41,-36,193,49,220,182,182,182,182,128,-58,136,-124,-20,193,49
17257,-184,-193,18,-173,-17,106,190,-190,-190,190,170,-2,190,128,184,173,17
17291,76,-70,-208,66,30,60,-235,-235,-235,-235,182,48,-90,-28,76,66,30
17293,34,34,-2,58,190,-230,-17,17,-17,17,-220,-5,44,200,34,58,190
17299,232,60,-24,244,4,-152,198,198,198,198,236,38,84,-16,232,244,4
17317,-230,-95,-174,-115,23,-70,-143,143,-143,143,-114,46,34,208,-230,-115,23
17321,42,86,82,70,-174,-24,-110,-110,110,110,147,106,165,42,-42,-70,174
17327,162,-22,-78,-78,-174,48,205,-205,-205,205,-122,-95,-162,172,-162,78,174
17333,18,90,6,-154,-184,170,24,-24,24,-24,74,74,34,-52,18,-154,-184
17341,-134,-223,226,145,61,-194,47,47,47,47,113,6,129,-34,-134,145,61
17351,160,-78,-108,-202,168,-96,-75,-75,-75,-75,-168,104,-156,56,160,-202,168
17359,100,-101,-120,91,119,56,-128,-128,-128,-128,-55,0,-39,148,100,91,119
17377,-62,-247,46,53,-185,-14,143,-143,143,-143,82,-97,146,152,-62,53,-185
17383,-12,-145,-246,-13,119,50,-158,158,158,-158,-139,225,23,204,12,13,-119
17387,62,-94,22,-6,-6,168,-44,44,44,-44,-38,-123,-162,-52,-62,6,6
17389,248,-169,30,-241,-199,134,-221,-221,221,221,42,200,2,-98,-248,241,199
17393,-82,210,-78,-218,-84,-66,-156,156,-156,156,34,-186,66,20,-82,-218,-84
17401,76,-63,70,-79,-245,-134,-66,-66,66,66,-154,82,-74,42,-76,79,245
17417,-38,180,86,-132,-24,-6,240,-240,240,-240,253,258,57,92,-38,-132,-24
17419,52,-119,20,241,109,64,70,70,70,70,-20,-202,204,-160,52,241,109
17431,-92,79,30,95,-183,18,104,104,-104,-104,118,-88,110,20,92,-95,183
17443,-112,140,-8,44,140,188,-46,46,-46,46,-64,192,-236,76,-112,44,140
17449,54,-49,-74,95,-1,230,191,191,191,191,-109,-3,-157,150,54,95,-1
17467,-92,-44,-202,-180,100,-122,56,-56,-56,56,-227,13,-9,-164,92,180,-100
17471,112,100,96,-208,110,-16,-5,-5,-5,-5,-48,-138,228,120,112,-208,110
17477,102,-178,102,6,-50,232,-188,188,188,-188,-98,-184,210,84,-102,-6,50
17483,-150,184,18,212,-30,-192,-91,91,91,-91,-36,92,80,-204,150,-212,30
17489,-18,-100,90,20,96,-42,-130,-130,-130,-130,122,5,-18,206,-18,20,96
17491,-184,-7,130,153,99,90,-104,-104,104,104,58,155,82,-208,184,-153,-99
17497,-166,-2,166,-210,-70,182,-47,47,-47,47,-34,-54,-166,64,-166,-210,-70
17509,-168,-189,-194,-149,-107,-194,-117,-117,117,117,160,206,-40,90,168,149,107
17519,190,238,-158,-94,-84,-24,143,143,-143,-143,-192,0,-96,-192,-190,94,84
17539,236,-12,154,196,32,14,258,258,-258,-258,170,-220,78,128,-236,-196,-32
17551,56,-188,-116,180,-200,160,-182,-182,-182,-182,173,-58,37,124,56,180,-200
17569,-124,206,-250,-50,18,186,-5,-5,5,5,26,140,26,-226,124,50,-18
17573,-134,-78,150,42,-42,-54,84,-84,84,-84,-91,69,201,84,-134,42,-42
17579,-124,-140,168,-104,-110,100,43,43,43,43,-30,30,-78,180,-124,-104,-110
17581,-232,-86,190,-46,46,22,143,143,-143,-143,-80,-248,-12,-178,232,46,-46
17597,-94,2,222,-50,-72,-60,130,-130,-130,130,-206,42,-30,172,94,50,72
17599,-212,177,176,201,101,-88,-150,-150,-150,-150,233,-68,17,-124,-212,201,101
17609,210,208,34,-132,-66,168,-52,-52,52,52,-141,24,-115,90,-210,132,66
17623,96,8,118,-224,-124,-118,-74,74,74,-74,-57,240,133,-36,-96,224,124
17627,124,178,216,-206,-6,228,148,-148,148,-148,140,188,52,-140,124,-206,-6
17657,-238,12,-22,-44,-192,-54,-108,108,-108,108,-83,213,-151,-132,-238,-44,-192
17659,-92,-215,-174,193,11,110,260,260,-260,-260,-94,-160,162,32,92,-193,-11
17669,-218,-96,-198,-200,148,-44,-24,-24,24,24,147,-34,237,-14,218,200,-148
17681,-130,156,-162,228,-192,-114,90,90,90,90,-168,161,128,126,-130,228,-192
17683,0,209,116,197,151,-56,56,-56,56,-56,-46,-96,106,-228,0,197,151
17707,68,51,212,135,-151,-124,168,-168,168,-168,-70,-94,86,-140,68,135,-151
17713,-104,103,-206,227,-101,250,-1,1,1,-1,245,22,-65,112,104,-227,101
17729,90,-50,-18,150,-126,-30,-110,-110,-110,-110,-66,126,106,-206,90,150,-126
17737,-192,166,-238,38,38,98,-13,13,13,-13,-143,22,-173,-80,192,-38,-38
17747,-250,-184,-114,-72,104,80,37,-37,-37,37,-114,103,-118,236,250,72,-104
17749,-94,197,-6,5,-155,-74,26,26,26,26,103,118,151,-86,-94,5,-155
17761,166,-81,-190,31,-125,-122,-30,-30,-30,-30,22,-109,22,162,166,31,-125
17783,96,6,84,-46,-84,-24,96,-96,96,-96,-240,222,-32,236,96,-46,-84
17789,166,-60,-126,-56,110,44,-234,-234,234,234,-205,-144,-67,-198,-166,56,-110
17791,-96,163,-202,83,141,174,170,170,-170,-170,-122,-153,-54,172,96,-83,-141
17807,232,-6,132,42,-214,152,-195,195,-195,195,-43,202,-111,-92,232,42,-214
17827,56,40,8,-48,188,-52,-2,2,-2,2,106,-8,62,148,56,-48,188
17837,18,68,66,0,114,90,92,-92,92,-92,85,37,153,-188,18,0,114
17839,-56,-173,28,-29,-65,88,-56,-56,-56,-56,-231,116,-63,-140,-56,-29,-65
17851,128,-121,-126,-137,-99,138,-50,-50,50,50,-206,85,202,88,-128,137,99
17863,-208,-181,-176,-217,149,80,-220,220,-220,220,-82,54,-154,-236,-208,-217,149
17881,56,-53,38,-221,193,214,26,26,-26,-26,186,-114,-154,-10,-56,221,-193
17891,-204,54,96,10,-100,140,147,147,147,147,236,6,108,-44,-204,10,-100
17903,-118,-134,182,178,82,-92,-223,223,223,-223,42,-100,-174,84,118,-178,-82
17909,-150,-72,202,-168,-152,112,-78,-78,78,78,143,-158,-71,94,150,168,152
17911,-96,-1,0,39,-213,-252,32,32,32,32,32,-22,-192,-164,-96,39,-213
17921,174,66,66,42,-222,60,-90,-90,90,90,-9,-6,-87,-226,-174,-42,222
17923,8,-53,-116,-25,209,-160,-140,140,-140,140,-80,-14,44,-52,8,-25,209
17929,-208,142,-34,-90,154,118,65,65,-65,-65,44,-46,-156,58,208,90,-154
17939,-204,-150,156,26,-102,12,-60,-60,-60,-60,-48,92,-24,-20,-204,26,-102
17957,162,28,38,60,188,122,-230,230,-230,230,174,177,126,-92,162,60,188
17959,-176,-32,90,32,4,130,-130,-130,130,130,-170,55,-190,124,176,-32,-4
17971,108,-83,42,45,-113,214,104,104,-104,-104,-80,200,-160,144,-108,-45,113
17977,-236,218,-22,-206,50,-130,-143,143,143,-143,-122,-122,50,-136,236,206,-50
17981,-226,-68,234,-156,8,68,50,50,-50,-50,141,-100,235,-90,226,156,-8
17987,-138,-2,-54,106,-172,-4,173,-173,-173,173,94,7,-186,108,138,-106,172
17989,-142,-167,58,65,89,134,-149,-149,-149,-149,25,-143,185,-10,-142,65,89
18013,-56,218,-142,74,26,-94,-143,143,143,-143,151,90,-51,-136,56,-74,-26
18041,-54,114,-90,-250,-152,-182,-6,-6,-6,-6,170,-258,-50,-26,-54,-250,-152
18043,192,103,224,-45,-127,116,-200,200,-200,200,92,-74,-56,204,192,-45,-127
18047,168,136,8,-104,-224,232,-35,35,-35,35,96,-78,-232,68,168,-104,-224
18049,184,-93,-178,-61,-91,86,-195,-195,195,195,-34,-178,-110,-174,-184,61,91
18059,126,36,86,-136,118,148,-63,-63,63,63,255,-231,-31,52,-126,136,-118
18061,-50,-161,50,71,183,162,-143,-143,-143,-143,-17,37,-49,158,-50,71,183
18077,82,-56,-58,-248,-88,-148,-118,118,118,-118,-130,-222,-30,-60,-82,248,88
18089,66,58,50,-170,-12,0,86,86,-86,-86,-219,-190,-61,54,-66,170,12
18097,-30,-14,-98,226,130,-206,-53,53,-53,53,-150,-165,86,-24,-30,226,130
18119,-48,98,144,-246,94,64,65,65,65,65,-84,-86,-96,56,-48,-246,94
18121,10,83,110,131,-37,-82,-73,-73,-73,-73,223,-109,15,-134,10,131,-37
18127,68,-96,-214,152,56,74,0,0,0,0,40,183,-136,68,-68,-152,-56
18131,-244,12,-136,-72,118,220,75,75,75,75,-260,-6,92,-204,-244,-72,118
18133,-108,161,66,189,-59,190,-221,221,221,-221,151,-180,205,144,108,-189,59
18143,102,-136,-166,-184,96,84,4,-4,-4,4,8,61,60,36,-102,184,-96
18149,-126,24,-150,-88,216,66,-66,-66,-66,-66,106,147,146,162,-126,-88,216
18169,-260,-39,158,97,147,-198,39,39,-39,-39,-38,44,150,-150,260,-97,-147
18181,-212,-70,-210,-230,-238,26,169,169,-169,-169,22,56,162,22,212,230,238
18191,-264,82,96,-234,160,160,115,115,115,115,252,-184,252,224,-264,-234,160
18199,-160,-207,160,89,-227,220,78,78,78,78,49,68,-103,84,-160,89,-227
18211,128,145,134,257,87,54,-130,-130,130,130,-180,76,80,16,-128,-257,-87
18217,-90,-167,182,-51,-197,-38,223,-223,223,-223,-154,245,130,-56,-90,-51,-197
18223,100,-56,-196,0,116,104,136,-136,136,-136,-34,110,34,-76,100,0,116
18229,-130,29,-246,-19,-131,-170,-13,-13,-13,-13,-95,218,-95,10,-130,-19,-131
18233,-90,70,-10,6,-126,192,104,-104,-104,104,92,-120,-236,36,90,-6,126
18251,84,254,148,42,8,212,-187,-187,-187,-187,250,-164,-90,12,84,42,8
18253,-50,-234,174,134,-130,110,-39,39,-39,39,170,-129,-158,128,-50,134,-130
18257,142,240,-114,-12,-18,120,156,-156,-156,156,-108,48,212,228,-142,12,18
18269,-114,-114,138,54,-38,-74,-24,-24,-24,-24,-106,-207,-178,-218,-114,54,-38
18287,-144,-42,-16,70,166,88,-3,3,-3,3,24,228,-32,52,-144,70,166
18289,-52,-30,150,10,126,-54,159,159,-159,-159,-34,-118,-70,50,52,-10,-126
18301,178,-130,2,-2,190,-50,98,98,98,98,247,98,-65,-82,178,-2,190
18307,-48,125,76,-127,19,-152,56,-56,56,-56,154,-14,254,84,-48,-127,19
18311,-210,188,-14,216,90,-72,13,13,-13,-13,-39,189,207,-200,210,-216,-90
18313,-230,-6,66,122,54,-198,75,-75,75,-75,200,233,56,200,-230,122,54
18329,122,110,54,210,12,234,-70,-70,-70,-70,72,-21,144,86,122,210,12
18341,-102,268,-134,-92,-16,-64,-166,-166,166,166,-15,210,-161,34,102,92,16
18353,-102,-212,-114,-116,-236,106,-182,182,-182,182,-49,-215,3,-140,-102,-116,-236
18367,-192,88,-154,-104,-80,130,-208,208,208,-208,-87,93,179,-108,192,104,80
18371,-26,16,174,28,222,108,-115,-115,115,115,-97,240,185,-188,26,-28,-222
18379,-160,17,164,-167,-155,-92,98,98,98,98,49,-116,-111,-112,-160,-167,-155
18397,-196,49,-166,-115,197,38,-169,169,169,-169,181,52,-241,160,196,115,-197
18401,222,2,-30,138,162,60,130,130,-130,-130,25,-132,159,18,-222,-138,-162
18413,86,-12,-146,84,-12,-216,-72,72,72,-72,28,112,44,84,-86,-84,12
18427,28,-116,-238,100,24,114,200,-200,-200,200,-100,-77,172,-100,-28,-100,-24
18433,-170,-157,190,119,89,146,-190,190,-190,190,-72,-206,248,-16,-170,119,89
18439,108,-71,154,-103,87,-114,-130,-130,130,130,-152,-121,120,-180,-108,103,-87
18443,220,-30,156,198,196,-44,36,-36,36,-36,-124,10,-92,156,220,198,196
18451,-140,-252,156,-4,-172,32,102,102,102,102,-79,140,-151,-16,-140,-4,-172
18457,-242,-253,118,-193,-19,170,137,-137,137,-137,182,61,62,112,-242,-193,-19
18461,118,156,62,-84,108,246,246,246,246,246,72,130,0,-166,118,-84,108
18481,-76,9,166,-47,107,-94,39,39,-39,-39,-162,82,138,-190,76,47,-107
18493,-4,-79,-102,-259,-91,182,79,-79,-79,79,-190,82,-82,-64,4,259,91
18503,-136,-168,-44,20,118,16,-171,171,-171,171,207,-106,211,60,-136,20,118
18517,224,67,130,7,-57,-174,-58,58,58,-58,-129,-122,-115,88,-224,-7,57
18521,-46,-114,-102,30,150,18,120,120,120,120,94,-105,202,262,-46,30,150
18523,-184,91,-234,-169,-9,114,-172,172,172,-172,75,-99,97,-44,184,169,9
18539,12,-234,-224,34,-56,220,51,51,51,51,18,126,-126,116,12,34,-56
18541,178,42,114,26,130,82,69,69,69,69,91,-45,-125,-238,178,26,130
18553,64,91,242,-185,107,194,11,-11,-11,11,-77,-152,-31,-112,-64,185,-107
18583,112,-135,26,21,-119,-50,-234,234,234,-234,-104,-169,144,-244,-112,-21,119
18587,-188,90,-128,-10,-176,-140,33,-33,33,-33,-149,222,-41,180,-188,-10,-176
18593,154,134,-110,98,12,-222,212,-212,212,-212,33,9,261,-212,154,98,12
18617,210,-8,-150,80,156,-6,196,-196,196,-196,165,217,-199,60,210,80,156
18637,-236,161,66,221,-59,-74,-221,221,221,-221,98,10,230,-112,236,-221,59
18661,-220,101,-18,117,47,218,70,70,-70,-70,188,138,-32,90,220,-117,-47
18671,144,130,-60,6,192,72,13,13,13,13,152,-10,-48,96,144,6,192
18679,-4,-115,-266,-19,71,-190,94,94,-94,-94,-210,203,166,-28,4,19,-71
18691,-136,16,-4,-48,-148,-52,-188,-188,-188,-188,140,40,-36,56,-136,-48,-148
18701,22,-174,90,-162,-28,-52,78,78,-78,-78,-231,42,-33,-42,-22,162,28
18713,-126,38,-138,-214,96,-108,-8,8,8,-8,-100,20,-104,124,126,214,-96
18719,-56,0,-216,240,128,-136,3,3,3,3,-44,250,4,152,-56,240,128
18731,6,138,-110,42,-82,-184,-156,-156,156,156,8,165,120,148,-6,-42,82
18743,32,10,156,-78,6,-264,-104,104,-104,104,-21,180,-153,28,32,-78,6
18749,46,-160,30,168,204,126,-100,-100,-100,-100,136,201,-100,-74,46,168,204
18757,132,133,114,-15,237,30,107,-107,-107,107,178,-92,102,192,-132,15,-237
18773,-102,-200,-198,-232,256,-14,40,-40,40,-40,21,101,-191,84,-102,-232,256
18787,144,-77,-158,-121,7,22,-208,208,208,-208,-172,132,28,-228,-144,121,-7
18793,-104,235,154,15,-189,42,95,-95,-95,95,-65,164,-35,-16,104,-15,189
18797,-74,202,210,-94,214,214,148,-148,148,-148,-262,78,-198,-108,-74,-94,214
18803,202,-28,6,100,36,36,19,-19,-19,19,-120,261,4,132,-202,-100,-36
18839,-66,-120,30,168,-16,-196,117,117,-117,-117,-24,-135,152,-24,66,-168,16
18859,12,149,-160,101,-95,100,-10,-10,-10,-10,155,-198,-133,176,12,101,-95
18869,-42,94,114,50,-92,28,182,182,-182,-182,-17,-136,41,18,42,-50,92
18899,52,-222,252,-78,-254,-164,-228,-228,-228,-228,-38,-234,-126,-164,52,-78,-254
18911,-168,-198,-68,114,38,-256,195,195,195,195,-140,-62,248,224,-168,114,38
18913,176,195,-14,-57,-57,162,195,-195,-195,195,-170,170,146,208,-176,57,57
18917,-26,112,14,-128,192,-120,-76,76,76,-76,180,0,224,12,26,128,-192
18919,-56,-23,24,-7,-15,-84,76,76,76,76,-65,-50,95,68,-56,-7,-15
18947,-138,-258,6,238,-118,32,177,-177,-177,177,-170,88,-78,-100,138,-238,118
18959,-154,-78,-2,102,-120,-60,-45,-45,45,45,83,-67,77,216,154,-102,120
18973,-68,-82,218,54,134,-178,-86,86,86,-86,-181,142,-15,64,68,-54,-134
18979,-56,75,140,35,-29,-68,78,78,78,78,165,94,45,-248,-56,35,-29
19001,66,-44,-222,-56,126,96,-52,-52,52,52,-162,12,-198,90,-66,56,-126
19009,190,-43,174,-187,-79,-130,74,74,74,74,-55,-239,-215,190,190,-187,-79
19013,102,56,174,-8,48,-96,40,-40,-40,40,-174,160,-18,-132,-102,8,-48
19031,64,46,64,-190,-60,168,112,112,112,112,216,30,64,48,64,-190,-60
19037,-186,-90,-42,202,256,136,6,-6,-6,6,244,72,168,76,186,-202,-256
19051,28,133,170,5,-17,-98,8,8,-8,-8,-152,-165,88,-40,-28,-5,17
19069,16,187,14,-181,-23,-50,-49,-49,49,49,78,34,-62,-146,-16,181,23
19073,-146,-18,206,42,-84,-144,24,-24,-24,24,84,104,120,-84,146,-42,84
19079,-102,-98,-30,26,16,52,65,65,-65,-65,249,-120,63,-80,102,-26,-16
19081,58,-262,110,42,-58,134,-175,-175,-175,-175,175,-133,-121,70,58,42,-58
19087,-144,-216,-168,120,-24,168,-252,252,-252,252,84,-102,0,-84,-144,120,-24
19121,-102,42,42,38,188,-64,-234,-234,234,234,18,-94,-82,130,102,-38,-188
19139,-36,240,16,-192,200,-100,-9,-9,-9,-9,150,-76,22,-116,-36,-192,200
19141,-228,-6,-186,-102,-26,130,-111,-111,111,111,-126,34,-50,154,228,102,26
19157,-138,-18,-162,182,-138,120,0,0,0,0,-10,16,162,-52,138,-182,138
19163,108,-252,-124,-256,170,-124,-51,51,-51,51,-44,236,20,12,108,-256,170
19181,54,-82,90,-138,-194,-212,-260,-260,260,260,-87,-144,-81,102,-54,138,194
19183,44,81,-106,-43,-51,-186,126,-126,-126,126,-67,-265,-185,-4,-44,43,51
19207,-20,-32,-142,48,-8,250,104,-104,-104,104,184,-47,128,-124,20,-48,8
19211,180,-216,68,-36,-82,116,72,72,72,72,-138,120,-190,-236,180,-36,-82
19213,-238,-114,18,46,-74,46,-174,174,-174,174,176,251,-148,8,-238,46,-74
19219,188,-101,178,19,-275,-194,-208,-208,208,208,230,4,106,-8,-188,-19,275
19231,216,-193,32,-25,19,-188,50,50,50,50,-101,118,-165,-108,216,-25,19
19237,-138,187,138,-113,97,-206,247,-247,247,-247,-238,167,-62,-168,-138,-113,97
19249,-98,85,-190,-67,-39,78,130,130,130,130,-130,-33,230,206,-98,-67,-39
19259,270,-38,-66,190,144,180,-52,-52,52,52,52,-127,-164,-4,-270,-190,-144
19267,-252,155,-180,207,73,-20,116,-116,116,-116,232,160,56,36,-252,207,73
19273,240,91,18,-153,95,2,-1,1,1,-1,23,-114,181,-96,-240,153,-95
19289,-6,26,54,222,216,66,-124,-124,-124,-124,-116,150,-116,-102,-6,222,216
19301,-98,14,-58,122,-216,-186,-208,-208,-208,-208,24,-51,-124,206,-98,122,-216
19309,242,23,50,151,-125,-50,-91,-91,-91,-91,-47,-106,121,2,242,151,-125
19319,24,76,60,184,198,-240,157,157,157,157,-170,-132,210,-240,24,184,198
19333,128,79,-6,-229,-21,-102,89,-89,-89,89,179,188,-7,88,-128,229,21
19373,-246,-32,-30,164,90,90,208,-208,208,-208,74,61,-190,172,-246,164,90
19379,44,4,24,-80,-138,-108,-224,-224,-224,-224,-148,60,228,76,44,-80,-138
19381,-68,42,230,-22,-58,2,81,81,-81,-81,-158,28,222,38,68,22,58
19387,28,33,184,61,11,56,-258,258,-258,258,224,18,-32,-28,28,61,11
19391,-110,-144,-110,24,36,204,-117,-117,117,117,-147,-39,75,-56,110,-24,-36
19403,-230,88,-126,-84,-170,-56,92,-92,-92,92,250,-199,-54,-44,230,84,170
19417,-176,-161,250,107,203,122,-13,13,13,-13,-115,-172,-201,32,176,-107,-203
19421,-194,-192,-22,-36,50,230,-156,-156,-156,-156,4,153,200,-122,-194,-36,50
19423,-112,204,-24,-172,64,-8,156,-156,156,-156,166,124,78,-44,-112,-172,64
19427,6,-4,-234,-188,152,32,-20,20,20,-20,138,21,270,12,-6,188,-152
19429,-80,-209,-18,31,-39,-138,-13,-13,13,13,-66,-78,130,-10,80,-31,39
19433,-146,258,-74,-82,-216,-120,-198,198,198,-198,116,-78,124,60,146,82,216
19441,64,-50,-82,134,162,-138,65,65,-65,-65,64,46,-268,190,-64,-134,-162
19447,-64,164,244,76,-152,-20,260,-260,260,-260,-112,-110,-260,28,-64,76,-152
19457,-18,-228,262,152,-78,-138,120,-120,120,-120,173,7,-39,68,-18,152,-78
19463,-258,126,-42,54,-58,176,-171,171,171,-171,-186,-169,162,-60,258,-54,58
19469,-82,-36,-6,-136,10,220,-156,-156,156,156,17,-42,-25,150,82,136,-10
19471,-60,75,208,91,-193,-184,-78,-78,-78,-78,25,-120,-183,60,-60,91,-193
19477,22,214,70,-18,-46,38,13,-13,13,-13,-128,10,140,208,22,-18,-46
19483,-44,-27,-92,-159,-129,12,234,-234,234,-234,-142,28,-74,124,-44,-159,-129
19489,196,-223,-234,185,115,130,130,130,-130,-130,-68,-184,192,-110,-196,-185,-115
19501,78,133,14,-67,69,174,103,103,103,103,-14,-79,210,-210,78,-67,69
19507,168,-49,246,-21,7,106,-38,38,38,-38,172,77,4,60,-168,21,-7
19531,-156,-5,50,-37,173,182,26,26,-26,-26,196,-161,-80,0,156,37,-173
19541,-138,6,-54,-130,-66,-60,-24,-24,24,24,11,-30,165,242,138,130,66
19543,-196,103,60,-181,21,24,-26,26,-26,26,26,-32,206,68,-196,-181,21
19553,126,-222,-26,2,-134,238,-246,246,-246,246,-222,159,42,-236,126,2,-134
19559,58,168,-254,-24,0,36,27,27,-27,-27,75,-109,61,-16,-58,24,0
19571,-14,210,-122,-190,-242,-200,-57,-57,57,57,-84,-23,-100,-84,14,190,242
19577,150,-198,218,-26,56,134,60,-60,60,-60,75,39,7,-212,150,-26,56
19583,-46,162,-106,-138,-196,260,39,-39,-39,39,14,-129,-214,84,46,138,196
19597,-144,227,202,-49,135,66,73,-73,-73,73,89,-2,171,-184,144,49,-135
19603,-192,-111,-176,-35,-77,-116,-216,216,-216,216,154,-32,22,252,-192,-35,-77
19609,-4,-270,102,-230,-26,154,-117,-117,117,117,80,-244,28,-74,4,230,26
19661,-130,-190,42,-42,-48,-228,46,46,-46,-46,-190,260,-122,202,130,42,48
19681,-2,73,86,-39,-111,-30,73,73,73,73,-75,215,-275,-110,-2,-39,-111
19687,12,9,-46,-251,-143,154,156,-156,-156,156,223,176,-83,132,-12,251,143
19697,30,-156,-258,128,174,-48,0,0,0,0,28,236,-148,252,-30,-128,-174
19699,-64,171,116,-221,83,44,-54,-54,-54,-54,113,2,-263,120,-64,-221,83
19709,110,-132,126,148,200,-202,-12,-12,-12,-12,130,81,2,102,110,148,200
19717,-58,182,-170,94,106,22,185,-185,185,-185,188,6,-168,-176,-58,94,106
19727,-190,-118,-162,-94,90,132,-8,8,8,-8,-216,216,-36,-132,190,94,-90
19739,6,-114,-250,-10,78,-252,-195,-195,195,195,-223,-43,119,148,-6,10,-78
19751,40,206,48,-114,-250,-184,89,89,89,89,90,-22,-190,-8,40,-114,-250
19753,68,-86,130,-134,182,-34,182,-182,-182,182,142,244,-14,-40,-68,134,-182
19759,-160,-83,-24,61,237,-228,-242,-242,-242,-242,168,0,16,-28,-160,61,237
19763,-44,-108,236,-200,-66,-36,-204,204,-204,204,-16,72,88,12,-44,-200,-66
19777,126,126,18,126,126,-78,219,-219,219,-219,12,219,48,-72,126,126,126
19793,186,-114,230,114,-24,-180,234,-234,-234,234,96,-102,176,12,-186,-114,24
19801,-4,-70,-34,162,-138,-246,-245,-245,245,245,-238,174,22,70,4,-162,138
19813,86,-102,66,-254,-122,166,-117,117,-117,117,256,-86,-56,-136,86,-254,-122
19819,76,-212,-242,4,172,-14,-274,-274,274,274,100,101,224,184,-76,-4,-172
19841,130,52,-126,-228,-152,-182,190,190,190,190,-64,114,160,174,130,-228,-152
19843,132,-36,98,204,252,258,-234,234,234,-234,163,-180,233,-12,-132,-204,-252
19853,-234,-238,206,78,-64,-64,-182,182,182,-182,-240,-208,-64,12,234,-78,64
19861,10,189,-194,-67,81,6,-45,-45,-45,-45,54,-41,-50,250,10,-67,81
19867,-152,-137,68,259,-207,48,52,-52,52,-52,152,36,-236,68,-152,259,-207
19889,-62,70,-18,-114,18,90,-44,-44,-44,-44,92,-41,96,162,-62,-114,18
19891,-132,-88,-136,152,-20,28,-208,-208,-208,-208,204,-30,212,120,-132,152,-20
19913,134,-234,-22,-18,138,126,-162,162,-162,162,229,-9,1,-156,134,-18,138
19919,216,-112,60,-180,-110,-200,-13,-13,-13,-13,108,-180,-68,24,216,-180,-110
19927,152,-168,214,128,-84,210,-36,36,36,-36,-44,-160,-28,-44,-152,-128,84
19937,-114,-186,-162,-90,98,-232,78,-78,-78,78,-156,184,204,12,114,90,-98
19949,-34,174,2,-198,192,12,90,90,-90,-90,89,-56,-145,54,34,198,-192
19961,-30,-212,-30,60,-12,-48,-208,-208,208,208,61,-36,-45,54,30,-60,12
19963,100,79,-50,115,-193,-58,26,-26,-26,26,81,-44,-173,116,-100,-115,193
19973,178,142,-2,10,180,84,26,-26,-26,26,-34,-36,186,-76,-178,-10,-180
19979,14,-192,-70,-96,80,-256,-117,-117,117,117,180,4,140,124,-14,96,-80
19991,-112,-52,208,-192,-238,-208,227,227,227,227,-248,-72,-180,-192,-112,-192,-238
19993,158,-58,166,94,-254,202,125,-125,125,-125,174,169,98,-176,158,94,-254
19997,-78,84,114,236,208,-62,78,-78,78,-78,-155,114,-15,-204,-78,236,208
20011,248,-55,132,-31,157,100,80,80,80,80,-109,96,267,136,248,-31,157
20021,90,-14,90,98,-86,-206,-248,-248,-248,-248,-128,194,4,222,90,98,-86
20023,256,-59,-16,273,11,248,4,-4,4,-4,216,-92,-56,244,256,273,11
20029,-126,-99,34,-43,25,-110,159,159,159,159,-22,187,-158,174,-126,-43,25
20047,92,-251,-144,-23,163,-116,-38,38,-38,38,30,118,-214,-68,92,-23,163
20051,-6,186,38,138,126,-72,195,195,-195,-195,45,12,179,220,6,-138,-126
20063,-192,-8,76,132,-210,-24,-104,104,-104,104,-7,252,-147,-196,-192,132,-210
20071,-40,164,0,-140,-8,220,-52,-52,-52,-52,-223,148,-207,-76,-40,-140,-8
20089,-10,209,-246,161,45,210,-115,-115,-115,-115,115,-55,-13,122,-10,161,45
20101,-230,58,186,170,-122,154,-95,-95,-95,-95,-278,-81,-86,58,-230,170,-122
20107,104,28,-92,68,-96,-72,-62,62,-62,62,-248,20,-104,4,104,68,-96
20113,252,226,202,106,122,38,-271,271,271,-271,-3,-214,-241,-136,-252,-106,-122
20117,6,222,-90,238,-166,-112,-216,216,216,-216,-96,-144,12,156,-6,-238,166
20123,156,246,280,-66,146,-220,-60,60,-60,60,-77,222,-177,-84,156,-66,146
20129,-214,-24,218,100,54,216,84,84,-84,-84,249,-216,143,-178,214,-100,-54
20143,156,-76,-190,-52,-48,210,-104,104,104,-104,-101,248,137,-276,-156,52,48
20147,-36,-142,-248,-246,-130,92,137,-137,137,-137,48,-72,-152,-92,-36,-246,-130
20149,-14,-227,-230,-3,-7,86,34,34,34,34,-39,189,-111,262,-14,-3,-7
20161,268,98,206,-238,-158,-86,-26,-26,26,26,-276,234,-184,18,-268,238,158
20173,82,125,-210,-143,-61,86,137,-137,137,-137,-52,214,-268,-80,82,-143,-61
20177,-246,-136,-222,8,88,-86,-142,142,-142,142,9,-283,-283,-180,-246,8,88
20183,246,-150,154,-86,46,172,-39,39,39,-39,116,41,-60,-108,-246,86,-46
20201,78,-20,-110,-160,-238,38,148,148,148,148,-128,-47,52,-198,78,-160,-238
20219,-60,-78,-60,54,128,-220,171,171,171,171,102,146,150,4,-60,54,128
20231,-216,-160,92,160,72,-96,-169,-169,-169,-169,2,98,130,16,-216,160,72
20233,-32,67,234,-1,-109,74,-169,169,169,-169,-161,254,-283,-224,32,1,109
20249,-174,-186,-6,6,202,-80,78,78,-78,-78,-233,-162,-15,138,174,-6,-202
20261,-250,54,-94,6,170,92,222,222,-222,-222,-231,-122,-153,14,250,-6,-170
20269,-224,79,78,-233,-7,-130,-37,-37,37,37,-30,38,-138,-2,224,233,7
20287,20,-211,-210,-247,85,46,-92,92,92,-92,183,208,-83,148,-20,247,-85
20297,70,102,-54,-134,-56,22,54,-54,54,-54,-263,-42,-187,52,70,-134,-56
20323,-260,157,-8,25,47,-64,76,-76,76,-76,20,-112,-256,-260,-260,25,47
20327,34,224,66,100,-138,168,43,-43,-43,43,-198,-133,-42,12,-34,-100,138
20333,-154,-72,-106,232,-64,14,144,-144,144,-144,37,247,-39,156,-154,232,-64
20341,114,6,54,30,190,-158,39,39,39,39,102,-215,118,186,114,30,190
20347,104,-77,-238,23,71,-106,-28,28,28,-28,125,176,183,188,-104,-23,-71
20353,76,53,-62,209,93,102,169,-169,-169,169,-65,-86,245,-184,-76,-209,-93
20357,254,-204,90,36,-20,-194,-216,216,-216,216,85,-217,-63,92,254,36,-20
20359,144,184,220,88,-84,-120,-80,-80,-80,-80,144,56,-96,-52,144,88,-84
20369,166,146,-134,166,24,180,52,52,-52,-52,-117,6,-75,30,-166,-166,-24
20389,-116,-70,182,-6,130,-14,-71,-71,71,71,-184,50,-104,-58,116,6,-130
20393,-82,126,-34,-238,-96,150,-270,270,-270,270,22,-129,-186,-244,-82,-238,-96
20399,50,-180,206,12,-164,112,24,24,-24,-24,184,-160,-120,-264,-50,-12,164
20407,-156,-27,-148,41,59,176,6,-6,6,-6,8,-22,-184,-132,-156,41,59
20411,-12,194,-216,126,268,-44,-247,-247,-247,-247,230,-18,-70,-204,-12,126,268
20431,-28,-83,-218,165,119,-70,56,56,-56,-56,250,-103,158,68,28,-165,-119
20441,38,-108,42,32,-174,-180,156,156,-156,-156,-101,-118,-147,-10,-38,-32,174
20443,220,-29,-58,15,83,-106,-64,64,64,-64,-252,-256,-4,-28,-220,-15,-83
20477,-6,186,-178,-150,158,92,102,-102,-102,102,-214,84,-186,108,6,150,-158
20479,-180,3,200,-181,-9,-24,-180,-180,-180,-180,163,-32,-93,-68,-180,-181,-9
20483,106,-272,218,-120,108,24,-121,121,121,-121,-238,116,-218,84,-106,120,-108
20507,-126,-114,278,-206,96,-252,255,-255,-255,255,-150,-33,-86,172,126,206,-96
20509,-92,-250,-106,-122,62,-22,169,169,-169,-169,146,-138,-126,62,92,122,-62
20521,92,17,86,57,-53,130,-26,-26,26,26,138,-146,170,26,-92,-57,53
20533,104,199,-118,-5,-197,178,65,-65,-65,65,19,-14,25,152,-104,5,197
20543,-72,28,96,152,-158,-176,199,-199,199,-199,-224,84,-96,-84,-72,152,-158
20549,66,-48,-134,-52,18,-78,234,234,234,234,-174,-30,-90,-258,66,-52,18
20551,176,165,86,5,15,126,234,234,-234,-234,200,-96,216,228,-176,-5,-15
20563,-32,36,-24,124,196,-68,144,-144,144,-144,44,156,208,-68,-32,124,196
20593,18,-161,74,195,173,50,145,-145,145,-145,-130,218,-226,192,18,195,173
20599,56,81,182,265,227,-154,246,246,-246,-246,-144,53,-80,164,-56,-265,-227
20611,-108,-97,82,47,-207,-114,-242,-242,242,242,206,233,198,-200,108,-47,207
20627,-12,154,-228,-210,-60,-132,-23,23,-23,23,-5,-192,159,-12,-12,-210,-60
20639,-198,-276,90,156,-252,84,39,39,-39,-39,29,-249,11,8,198,-156,252
20641,14,198,114,-154,-138,66,111,111,111,111,169,169,-103,50,14,-154,-138
20663,126,210,-170,126,104,-136,273,-273,-273,273,28,-85,168,84,-126,-126,-104
20681,154,-202,-78,-30,-232,128,208,208,-208,-208,74,-108,54,74,-154,30,232
20693,-174,-12,-74,36,-188,58,84,-84,84,-84,-219,-131,65,-156,-174,36,-188
20707,280,35,-154,71,83,98,208,-208,-208,208,172,-191,-124,60,-280,-71,-83
20717,42,126,206,-34,-94,68,234,-234,-234,234,-90,-152,-98,-132,-42,34,94
20719,248,169,-32,-247,101,-196,-182,-182,-182,-182,7,50,-113,140,248,-247,101
20731,-168,137,-240,-111,217,-32,-172,-172,-172,-172,103,188,-49,-72,-168,-111,217
20743,224,241,62,-195,-55,2,-4,4,4,-4,-104,-123,-112,204,-224,195,55
20747,-148,138,96,18,-210,-12,57,-57,57,-57,-228,254,28,52,-148,18,-210
20749,22,-34,178,166,-114,126,-1,-1,-1,-1,191,-65,-65,-194,22,166,-114
20753,150,-230,-210,78,-84,-96,104,-104,-104,104,-236,-84,-24,44,-150,-78,84
20759,214,102,90,-274,270,216,0,0,0,0,105,205,39,224,-214,274,-270
20771,28,-132,92,12,156,132,72,72,72,72,68,-252,108,68,28,12,156
20773,218,-101,122,127,233,-58,-65,65,-65,65,-214,-230,134,248,218,127,233
20789,90,66,-70,254,-12,-48,156,156,-156,-156,279,-172,-135,174,-90,-254,12
20807,-210,-118,-110,-142,-182,-116,-272,272,272,-272,188,192,244,76,210,142,182
20809,158,7,74,-49,163,-98,127,127,127,127,-10,70,118,-10,158,-49,163
20849,-90,226,26,-82,-140,22,-182,-182,-182,-182,-266,186,134,-126,-90,-82,-140
20857,-24,206,-134,-34,118,-278,-26,26,26,-26,165,-148,103,144,24,34,-118
20873,-42,-164,-138,-84,172,232,230,-230,-230,230,-12,50,-36,44,42,84,-172
20879,-248,174,20,-158,-180,-24,0,0,0,0,114,-110,146,-208,-248,-158,-180
20887,-100,47,32,35,-63,12,-172,172,-172,172,278,-138,-46,-100,-100,35,-63
20897,-30,40,-146,104,-176,-140,-112,112,112,-112,160,102,24,132,30,-104,176
20899,-192,228,-178,-52,-44,262,186,186,-186,-186,-78,59,-182,160,192,52,44
20903,24,-162,172,-54,-76,176,57,-57,57,-57,273,268,-131,252,24,-54,-76
20921,-258,-180,-254,-76,-216,-66,-210,-210,-210,-210,-180,-158,-120,-54,-258,-76,-216
20929,-190,49,-122,249,-95,-50,-278,-278,-278,-278,-33,95,23,142,-190,249,-95
20939,-116,-108,88,-92,-172,164,156,156,156,156,282,38,-214,156,-116,-92,-172
20947,20,156,-112,-172,-176,184,-132,132,-132,132,196,-186,80,-28,20,-172,-176
20959,-24,-223,-212,-79,157,184,56,56,56,56,-115,20,221,-276,-24,-79,157
20963,78,28,138,84,-64,68,272,-272,-272,272,186,116,70,-108,-78,-84,64
20981,170,250,-106,-106,-60,90,10,10,10,10,-6,135,-78,162,170,-106,-60
20983,40,259,224,103,-51,-48,64,-64,64,-64,42,-44,74,-28,40,103,-51
21001,148,77,-58,-115,67,-134,187,187,-187,-187,266,76,-114,-70,-148,115,-67
21011,180,-150,152,-102,-166,-4,147,147,147,147,-26,-150,-78,44,180,-102,-166
21013,112,-62,82,66,-106,-94,221,-221,-221,221,26,-34,-42,152,-112,-66,106
21017,78,-82,78,-98,182,38,-10,10,-10,10,239,-225,107,204,78,-98,182
21019,-36,261,-98,-235,15,-198,-120,-120,120,120,8,156,-140,-48,36,235,-15
21023,22,276,-218,188,248,104,93,-93,-93,93,-24,59,-144,228,-22,-188,-248
21031,-188,255,160,23,-1,-64,6,6,6,6,-21,252,251,196,-188,23,-1
21059,92,-40,212,-84,102,12,-211,-211,-211,-211,238,148,258,-140,92,-84,102
21061,58,-110,-166,-230,-38,154,-182,-182,-182,-182,11,-206,115,-38,58,-230,-38
21067,-236,4,230,-212,60,-234,-220,220,220,-220,-223,92,-85,-20,236,212,-60
21089,-198,76,-190,132,184,-206,-134,-134,-134,-134,-90,6,186,190,-198,132,184
21101,-106,148,98,-84,-128,52,284,284,-284,-284,210,-218,-18,70,106,84,128
21107,-198,-44,66,104,-198,-240,-13,13,13,-13,72,145,-168,44,198,-104,198
21121,2,165,-146,213,-27,-150,-159,-159,-159,-159,-29,26,19,-190,2,213,-27
21139,-16,52,-160,148,144,96,130,130,130,130,71,94,-1,232,-16,148,144
21143,-162,6,-186,162,-84,-24,-123,123,123,-123,24,157,256,-60,162,-162,84
21149,-30,-36,66,84,-216,-216,42,42,-42,-42,87,234,-31,150,30,-84,216
21157,-148,-203,74,145,257,-154,239,-239,-239,239,-105,30,165,-112,148,-145,-257
21163,180,251,-248,-113,-39,0,164,-164,164,-164,230,-34,234,-148,180,-113,-39
21169,-136,223,-250,-65,-215,166,-19,-19,19,19,28,232,-48,-14,136,65,215
21179,-86,-138,102,-142,-16,8,171,171,-171,-171,79,49,-71,-12,86,142,16
21187,196,3,-88,-81,-7,-88,84,-84,84,-84,92,128,32,260,196,-81,-7
21191,168,0,-68,-188,190,-176,-39,-39,-39,-39,-212,228,-12,264,168,-188,190
21193,-166,-47,-138,5,-41,106,139,-139,139,-139,-256,111,-144,-200,-166,5,-41
21211,-12,-145,22,-17,-11,34,-26,-26,26,26,-184,-253,188,-240,12,17,11
21221,150,-284,138,240,-46,140,-130,-130,130,130,213,-10,-261,-242,-150,-240,46
21227,210,-12,-6,-24,-14,-80,-3,3,3,-3,72,-4,136,268,-210,24,14
21247,232,-59,-102,-215,73,-26,104,-104,-104,104,-284,-176,4,-172,-232,215,-73
21269,-66,88,-202,-12,18,78,-248,-248,-248,-248,222,77,-226,-2,-66,-12,18
21277,62,74,-2,-102,226,-194,263,-263,263,-263,-176,-98,136,104,62,-102,226
21283,-116,-228,-6,36,-36,18,-156,156,156,-156,105,161,-93,84,116,-36,36
21313,264,-94,-46,-46,134,50,70,-70,-70,70,129,200,43,-144,-264,46,-134
21317,-122,-84,-70,-24,42,-114,72,-72,72,-72,-75,87,-95,-68,-122,-24,42
21319,44,129,-56,-103,-47,184,-252,-252,-252,-252,153,252,-71,20,44,-103,-47
21323,-188,260,60,-160,106,196,-121,121,-121,121,147,30,-1,28,-188,-160,106
21341,22,-170,-198,78,-122,-68,-52,-52,52,52,-3,180,-69,-234,-22,-78,122
21347,-76,-178,84,-38,-84,-228,248,-248,248,-248,233,-44,277,-12,-76,-38,-84
21377,78,68,-114,120,114,-144,-26,26,26,-26,42,174,-138,84,-78,-120,-114
21379,44,-244,-50,140,-172,146,130,130,-130,-130,118,-77,-126,104,-44,-140,172
21383,-206,122,-6,42,-66,-24,208,-208,-208,208,150,-75,210,-172,206,-42,66
21391,132,-245,-102,171,-91,-154,-112,-112,112,112,124,-83,120,12,-132,-171,91
21397,-242,-27,118,57,119,-22,-135,135,-135,135,56,126,116,-112,-242,57,119
21401,30,-66,-202,-270,-100,-58,-282,-282,-282,-282,120,138,-60,-90,30,-270,-100
21407,48,-64,280,-60,-206,-128,-244,244,-244,244,-157,-26,-153,-108,48,-60,-206
21419,-26,-130,26,162,-276,48,52,52,-52,-52,263,-204,-159,228,26,-162,276
21433,-134,-175,162,133,-145,-70,26,-26,26,-26,-84,-79,-168,56,-134,133,-145
21467,156,258,-136,-78,50,68,-156,156,-156,156,37,220,-55,-236,156,-78,50
21481,-116,-223,-90,161,-181,26,-182,-182,182,182,170,-120,62,-26,116,-161,181
21487,-208,-135,-106,-171,257,218,198,-198,-198,198,113,127,171,-76,208,171,-257
21491,-46,-24,-90,-72,96,0,39,39,-39,-39,39,-197,-167,60,46,72,-96
21493,178,-51,154,105,11,-106,-219,219,-219,219,70,-158,-290,224,178,105,11
21499,124,-59,-132,205,181,160,-110,-110,-110,-110,29,-24,-99,-104,124,205,181
21503,-96,72,-72,-192,-196,-136,-156,156,-156,156,-99,36,-111,76,-96,-192,-196
21517,192,-41,-222,107,91,-86,158,-158,-158,158,-19,72,-1,72,-192,-107,-91
21521,98,-34,-54,-114,42,-144,190,190,-190,-190,78,-292,-22,-62,-98,114,-42
21523,-224,-196,-10,-164,-132,90,100,-100,-100,100,49,16,-77,-140,224,164,132
21529,26,-99,-230,45,149,122,261,261,261,261,-91,-170,45,266,26,45,149
21557,-198,-192,-6,72,92,50,-108,108,-108,108,191,273,203,156,-198,72,92
21559,-76,-8,202,-224,-72,54,26,26,-26,-26,-144,-128,-72,-284,76,224,72
21563,84,36,156,228,-36,108,-159,159,-159,159,209,144,-259,-148,84,228,-36
21569,-122,-244,-78,-156,104,-76,-26,-26,26,26,145,0,-57,-30,122,156,-104
21577,-222,7,138,3,-83,118,202,-202,202,-202,136,-42,-32,192,-222,3,-83
21587,-66,-16,-238,-132,-22,-268,-131,131,131,-131,-102,-264,222,-228,66,132,22
21589,-170,1,-26,-143,49,-170,-62,-62,-62,-62,-141,257,-93,202,-170,-143,49
21599,122,-276,230,-116,44,224,-21,-21,21,21,11,71,149,144,-122,116,-44
21601,-96,-197,-162,-189,141,54,221,221,-221,-221,104,-134,-72,258,96,189,-141
21611,138,90,-114,210,-126,-24,39,39,-39,-39,-4,99,12,108,-138,-210,126
21613,-124,109,-46,-95,89,-178,-181,181,181,-181,-177,14,-107,208,124,95,-89
21617,-218,90,30,90,174,120,-42,42,42,-42,-292,60,88,-68,218,-90,-174
21647,42,54,-154,-238,-36,-156,-117,117,117,-117,258,8,222,-148,-42,238,36
21649,158,-34,2,118,-2,-110,95,95,95,95,3,237,-229,-18,158,118,-2
21661,-162,9,158,-167,17,62,126,126,126,126,34,173,194,-162,-162,-167,17
21673,132,229,50,-95,273,-114,26,-26,-26,26,34,70,-2,-120,-132,95,-273
21683,-228,206,264,170,-60,-132,-148,148,-148,148,240,-190,264,156,-228,170,-60
21701,174,34,-78,-242,212,-106,-26,-26,-26,-26,168,-90,60,-238,174,-242,212
21713,-54,-228,-30,84,-264,114,-234,234,-234,234,109,145,65,-52,-54,84,-264
21727,128,-187,-188,-63,-253,-52,-106,106,-106,106,-196,28,204,28,128,-63,-253
21737,130,188,-6,-228,228,114,-220,220,-220,220,-102,-3,42,108,130,-228,228
21739,92,191,-224,103,-13,44,-130,-130,-130,-130,33,-80,-215,152,92,103,-13
21751,116,-272,154,-224,128,62,128,128,-128,-128,144,-245,280,60,-116,224,-128
21757,252,-47,122,269,53,-178,-238,238,238,-238,-101,-198,-143,144,-252,-269,-53
21767,82,250,-170,90,-50,148,-208,208,208,-208,46,95,-158,60,-82,-90,50
21773,-34,-36,30,-24,-50,-128,198,-198,-198,198,96,-106,240,-156,34,24,50
21787,0,-113,-8,-157,-199,-220,148,-148,148,-148,-242,188,262,276,0,-157,-199
21799,180,-31,-2,-135,-185,202,-26,-26,26,26,-218,288,-118,132,-180,135,185
21803,-186,230,222,-66,-162,216,169,-169,-169,169,110,165,-86,-44,186,66,162
21817,182,49,-218,117,-133,-10,199,-199,199,-199,60,43,-156,200,182,117,-133
21821,-186,-218,-222,-78,176,212,-130,-130,130,130,-185,-44,129,-150,186,78,-176
21839,72,-54,-48,-126,94,-200,135,135,135,135,198,224,-142,72,72,-126,94
21841,162,157,18,-27,145,-62,157,157,157,157,79,-34,-97,30,162,-27,145
21851,70,0,2,228,-198,72,75,75,-75,-75,-156,204,-188,-100,-70,-228,198
21859,152,188,226,-68,36,-174,-44,-44,44,44,110,47,262,40,-152,68,-36
21863,-24,-234,-116,-286,60,24,-129,129,-129,129,-161,-88,-61,-196,-24,-286,60
21871,-136,-123,-38,141,-217,50,-84,-84,84,84,166,-180,-158,-100,136,-141,217
21881,114,226,-166,-54,-6,-120,236,236,-236,-236,42,142,102,182,-114,54,6
21893,270,172,-114,-228,180,198,76,-76,76,-76,-121,39,123,-156,270,-228,180
21911,-130,30,-282,102,-90,-36,-117,-117,117,117,16,-103,120,-208,130,-102,90
21929,-10,36,34,-28,-284,-92,-78,-78,78,78,209,152,-41,90,10,28,284
21937,-268,161,178,-43,53,-58,-143,143,143,-143,-73,-164,109,-136,268,43,-53
21943,-92,-64,164,104,196,88,-52,52,-52,52,154,-182,-86,-140,-92,104,196
21961,-94,47,138,-89,-17,-170,-193,-193,-193,-193,-169,5,47,230,-94,-89,-17
21977,142,-160,-170,144,88,40,-260,260,260,-260,-108,-252,12,172,-142,-144,-88
21991,32,-19,-42,173,167,-58,130,130,-130,-130,-236,129,-76,-236,-32,-173,-167
21997,218,-227,-130,-71,-125,-206,118,-118,118,-118,-50,211,178,160,218,-71,-125
22003,28,-100,-130,-132,-276,-234,-116,116,116,-116,-11,204,79,52,-28,132,276
22013,-42,16,-158,-164,70,-98,76,-76,76,-76,-215,30,93,-180,-42,-164,70
22027,260,-228,50,220,148,-62,162,-162,-162,162,173,-105,-41,-100,-260,-220,-148
22031,-144,38,108,274,-264,-168,29,29,29,29,-108,-152,-36,-80,-144,274,-264
22037,218,-164,102,100,-232,212,-208,208,208,-208,-154,264,126,-28,-218,-100,232
22039,208,17,56,-159,13,124,26,26,26,26,115,100,-245,52,208,-159,13
22051,-148,169,-272,145,49,220,-56,-56,-56,-56,177,264,-215,-208,-148,145,49
22063,-220,-105,34,139,-149,82,-54,54,54,-54,117,49,-185,124,220,-139,149
22067,-242,204,-114,56,-2,-128,96,-96,-96,96,-158,12,130,108,242,-56,2
22073,-214,-160,118,36,-174,-150,-112,112,-112,112,-1,-167,275,-92,-214,36,-174
22079,-226,-142,134,170,226,-260,52,52,-52,-52,96,249,24,-184,226,-170,-226
22091,20,-28,-108,24,-94,-148,167,167,167,167,-68,90,200,-180,20,24,-94
22093,-4,-34,178,174,14,86,-161,161,161,-161,-110,-14,-146,128,4,-174,-14
22109,18,78,-46,10,0,66,234,234,234,234,208,39,-136,26,18,10,0
22111,52,223,-74,-33,-31,74,260,260,-260,-260,80,-120,-156,-172,-52,33,31
22123,-236,251,128,263,-195,72,20,-20,20,-20,-98,-36,-106,-196,-236,263,-195
22129,-178,109,130,-75,153,-66,-230,-230,-230,-230,-17,31,143,-178,-178,-75,153
22133,-18,234,102,-142,-222,168,222,-222,-222,222,-108,0,-216,-52,18,142,222
22147,-132,-251,214,-199,1,-74,-100,100,100,-100,-32,-217,8,108,132,199,-1
22153,-170,-238,-62,-246,182,14,-169,169,-169,169,-38,49,-78,-136,-170,-246,182
22157,-162,28,118,-56,-234,216,104,-104,-104,104,228,-74,-40,-108,162,56,234
22159,-76,115,-234,-5,-199,194,38,38,-38,-38,-120,-173,-192,-260,76,5,199
22171,80,59,2,75,-91,-70,130,130,-130,-130,-122,12,110,-136,-80,-75,91
22189,-188,-131,-274,109,211,-230,-247,-247,247,247,-108,112,-76,46,188,-109,-211
22193,-114,136,270,108,54,24,-28,28,28,-28,-84,94,24,-84,114,-108,-54
22229,150,-96,-14,-12,-154,230,-156,-156,-156,-156,100,14,-100,30,150,-12,-154
22247,-120,204,4,72,-14,-128,-117,117,-117,117,241,102,173,-60,-120,72,-14
22259,148,118,-72,-90,-210,156,256,256,256,256,132,-72,-180,-204,148,-90,-210
22271,-30,130,-138,-114,-220,-112,-271,-271,271,271,-184,99,0,-128,30,114,220
22273,26,-178,226,-42,-78,-66,-271,271,-271,271,154,6,-86,-112,26,-42,-78
22277,110,-118,30,102,-72,-168,286,-286,-286,286,-42,148,162,-140,-110,-102,72
22279,-120,16,224,184,152,20,-32,-32,-32,-32,-183,-30,-71,-204,-120,184,152
22283,-132,42,84,270,-132,-276,24,-24,24,-24,-11,36,121,108,-132,270,-132
22291,-152,-35,-80,109,-147,-168,172,172,172,172,287,118,143,-224,-152,109,-147
22303,-124,167,62,-61,-205,-82,4,-4,-4,4,31,256,-227,-116,124,61,205
22307,-132,-96,-104,-144,-216,-36,273,-273,273,-273,-75,74,-7,212,-132,-144,-216
22343,56,-240,-120,208,168,-192,36,-36,36,-36,-103,-78,197,-180,56,208,168
22349,-258,-84,-246,-24,-254,28,0,0,0,0,-51,96,35,-170,258,24,254
22367,234,-228,258,-96,-30,-96,27,-27,-27,27,234,5,58,-228,-234,96,30
22369,-166,-161,174,47,-229,194,286,286,286,286,1,-295,-23,-62,-166,47,-229
22381,292,-159,-178,185,-1,-94,-195,-195,195,195,-276,-72,40,242,-292,-185,1
22391,90,-48,-210,-220,-198,-192,123,123,-123,-123,260,188,-196,-48,-90,220,198
22397,-78,38,126,126,-178,260,130,-130,-130,130,74,168,198,-52,78,-126,178
22409,150,-210,178,110,14,-10,-240,-240,-240,-240,-74,165,198,-214,150,110,14
22433,-78,106,-90,-246,-114,-180,182,-182,-182,182,6,-240,-54,20,78,246,114
22441,-210,-153,-86,47,-125,-146,87,87,87,87,-86,35,290,-58,-210,47,-125
22447,256,-48,-232,-88,196,-80,234,-234,234,-234,104,-244,-24,-260,256,-88,196
22453,220,-210,-118,94,-242,286,234,-234,-234,234,-49,42,-107,-224,-220,-94,242
22469,-46,-206,90,-170,264,-192,32,32,-32,-32,90,158,-42,174,46,170,-264
22481,6,62,-38,-238,-148,110,-4,-4,-4,-4,-82,238,-58,-194,6,-238,-148
22483,-136,241,194,261,41,230,-268,268,268,-268,41,249,43,20,136,-261,-41
22501,-24,75,-82,107,1,94,-198,-198,198,198,-164,104,128,-150,24,-107,-1
22511,-182,-190,-6,6,224,188,-65,-65,65,65,-127,-168,247,-120,182,-6,-224
22531,200,16,-262,80,-60,258,-130,-130,130,130,-206,68,-178,32,-200,-80,60
22541,14,-88,122,244,-102,-90,-268,-268,-268,-268,-282,-155,-102,-198,14,244,-102
22543,-108,-21,136,-257,-31,212,0,0,0,0,-166,178,226,-12,-108,-257,-31
22549,104,266,-122,-190,-178,254,235,235,-235,-235,-82,-276,102,170,-104,190,178
22567,212,221,-60,177,179,176,122,-122,122,-122,182,154,-14,-84,212,177,179
22571,-276,-158,-48,186,-42,60,61,61,61,61,88,-132,228,-220,-276,186,-42
22573,108,134,-46,86,2,134,-149,149,149,-149,-137,98,5,-144,-108,-86,-2
22613,-18,46,-138,-194,234,-96,-226,226,226,-226,-262,-128,-158,-276,18,194,-234
22619,116,-162,-180,-38,224,-100,-57,-57,-57,-57,202,-270,-90,20,116,-38,224
22621,-50,-257,-94,295,-173,214,-131,-131,-131,-131,-175,-65,17,-210,-50,295,-173
22637,-142,238,-34,-126,0,90,-182,182,-182,182,151,-43,107,60,-142,-126,0
22639,-152,13,106,-211,-61,26,26,26,-26,-26,32,136,-68,116,152,211,61
22643,132,28,128,-196,-148,140,-71,71,-71,71,111,-186,-181,188,132,-196,-148
22651,40,219,266,-133,45,258,-78,-78,78,78,36,11,-248,-104,-40,133,-45
22669,50,-185,150,167,115,70,214,214,214,214,-127,-73,-167,-274,50,167,115
22679,-206,222,-134,174,90,252,129,129,-129,-129,215,223,-223,-16,206,-174,-90
22691,-290,-12,-250,-168,78,204,0,0,0,0,39,95,153,228,290,168,-78
22697,-58,222,186,-150,-4,-58,0,0,0,0,107,-170,-129,-68,-58,-150,-4
22699,-208,-117,40,-141,247,136,54,54,54,54,-169,126,-113,-64,-208,-141,247
22709,6,-36,-94,36,200,20,270,270,-270,-270,250,16,230,-30,-6,-36,-200
22717,68,205,-198,113,-151,-178,-34,34,34,-34,7,8,-67,-112,-68,-113,151
22721,198,-134,250,-262,-222,222,136,136,136,136,-130,-159,-282,-18,198,-262,-222
22727,-8,-232,-16,108,106,-200,221,-221,221,-221,-279,174,253,260,-8,108,106
22739,-2,196,166,132,-252,132,-13,-13,13,13,3,108,165,-228,2,-132,252
22741,-58,50,238,50,50,-118,158,158,158,158,-211,55,125,230,-58,50,50
22751,128,64,-132,-88,-212,280,-248,-248,-248,-248,170,162,30,-40,128,-88,-212
22769,-114,64,-270,168,-252,156,-148,-148,148,148,-90,-96,-286,190,114,-168,252
22777,150,-125,-250,-217,53,134,118,-118,118,-118,-112,-217,-116,0,150,-217,53
22783,204,-76,30,-212,52,142,-14,14,14,-14,-45,40,-295,60,-204,212,-52
22787,-102,-198,178,-66,212,128,-237,237,237,-237,4,115,-32,172,102,66,-212
22807,-104,56,-254,240,20,-154,-104,104,104,-104,-16,-1,-152,292,104,-240,-20
22811,204,96,-216,48,-192,108,36,36,36,36,120,-160,120,-188,204,48,-192
22817,-274,-218,-26,-154,42,-240,-130,130,130,-130,-186,200,270,276,274,154,-42
22853,-146,186,26,-214,106,214,-216,216,-216,216,163,171,191,212,-146,-214,106
22859,-182,84,-138,-216,-114,-48,-228,-228,228,228,-127,63,159,20,182,216,114
22861,32,-61,70,-293,197,-250,142,142,-142,-142,228,-70,24,130,-32,293,-197
22871,232,-144,-192,-276,82,-176,132,132,132,132,-158,244,-70,136,232,-276,82
22877,10,14,-98,90,268,-230,-208,208,-208,208,-93,145,-193,12,10,90,268
22901,-2,-120,-206,-168,-40,-124,-282,-282,282,282,-105,-300,-207,98,2,168,40
22907,220,132,300,-180,-192,180,-117,117,-117,117,-7,-222,-19,-252,220,-180,-192
22921,-128,95,110,-217,-39,-234,193,193,-193,-193,46,-54,2,-122,128,217,39
22937,54,-90,222,-74,-230,112,-162,162,162,-162,132,228,100,132,-54,74,230
22943,134,56,-126,-124,18,180,91,-91,-91,91,-50,-208,-226,132,-134,124,-18
22961,122,-238,-142,222,-84,90,-52,-52,-52,-52,294,155,-62,-98,122,222,-84
22963,256,76,-206,-236,68,-106,-52,52,52,-52,80,-17,-200,-172,-256,236,-68
22973,206,-30,-218,54,-148,-16,156,-156,-156,156,122,-118,18,108,-206,-54,148
22993,2,233,-54,29,107,98,-49,49,-49,49,-74,-11,-74,-200,2,29,107
23003,98,-178,270,-202,-74,76,247,-247,-247,247,246,209,-174,-76,-98,202,74
23011,-140,-163,32,-299,217,-260,170,170,170,170,24,-242,24,80,-140,-299,217
23017,116,73,-30,269,237,102,-103,103,103,-103,-51,202,71,40,-116,-269,-237
23021,-70,72,178,-36,138,96,120,120,-120,-120,122,210,238,-186,70,36,-138
23027,-28,168,8,-76,-202,44,108,-108,108,-108,-287,104,-147,196,-28,-76,-202
23029,0,-113,14,-281,5,-58,182,182,-182,-182,-104,-156,200,-118,0,281,-5
23039,120,88,-108,84,-78,168,-143,-143,-143,-143,126,-232,234,112,120,84,-78
23041,44,-30,-90,-134,-82,122,-201,-201,201,201,58,198,-242,142,-44,134,82
23053,154,146,-110,50,-102,-210,245,-245,245,-245,260,-61,76,-160,154,50,-102
23057,78,158,-82,94,218,-40,-230,230,230,-230,0,130,-84,28,-78,-94,-218
23059,-148,160,-108,32,-224,-200,124,124,124,124,-265,-214,143,64,-148,32,-224
23063,104,-30,264,30,-80,-128,-261,261,-261,261,-259,-54,-111,-84,104,30,-80
23071,32,257,-164,185,81,72,-130,-130,-130,-130,-52,-290,-68,284,32,185,81
23081,-174,-200,-134,-284,150,-168,-268,-268,268,268,242,20,126,-122,174,284,-150
23087,64,-230,36,-158,-282,-48,-47,47,-47,47,89,170,261,-156,64,-158,-282
23099,-10,198,42,-50,54,72,-75,-75,75,75,-73,-37,225,60,10,50,-54
23117,-234,76,246,60,236,206,-164,164,-164,164,-106,171,-130,-36,-234,60,236
23131,80,57,-148,-39,25,52,-102,-102,-102,-102,127,274,-33,176,80,-39,25
23143,-140,-87,184,205,235,-164,-78,78,-78,78,74,28,58,4,-140,205,235
23159,206,-48,-170,-32,8,-76,-117,-117,117,117,-280,-93,48,0,-206,32,-8
23167,-128,53,-256,-151,-17,-80,182,-182,182,-182,72,206,76,44,-128,-151,-17
23173,288,134,130,134,-90,-174,13,-13,-13,13,-129,272,-195,-136,-288,-134,90
23189,78,8,210,156,102,54,104,104,104,104,116,49,180,130,78,156,102
23197,80,94,154,-98,266,122,98,-98,-98,98,-166,26,-154,184,-80,98,-266
23201,-198,82,98,-162,-196,2,10,10,10,10,-20,150,220,162,-198,-162,-196
23203,212,-209,94,-237,223,-122,-52,52,52,-52,164,-253,132,52,-212,237,-223
23209,-282,-215,-118,89,169,34,37,37,37,37,23,-131,263,170,-282,89,169
23227,-40,101,-148,-63,3,-144,-172,172,-172,172,-44,206,-124,-44,-40,-63,3
23251,-48,85,-218,5,59,230,26,26,-26,-26,214,-61,78,-24,48,-5,-59
23269,10,167,62,-9,31,-194,-247,-247,-247,-247,-117,223,275,170,10,-9,31
23279,-56,-132,-212,144,-246,-24,117,117,117,117,260,-116,-80,-48,-56,144,-246
23291,54,-48,-30,84,42,-240,-225,-225,225,225,-83,-77,-141,-132,-54,-84,-42
23293,122,158,178,46,-110,-146,-286,286,-286,286,-194,227,-82,-208,122,46,-110
23297,-62,78,-254,78,-234,-198,300,-300,300,-300,58,-123,-78,268,-62,78,-234
23311,-236,1,34,-127,263,-34,-76,-76,76,76,218,119,-238,204,236,127,-263
23321,-54,-178,198,58,-152,130,-70,-70,-70,-70,50,150,126,-118,-54,58,-152
23327,-62,-206,-114,58,-102,-132,149,-149,-149,149,-114,271,-270,-100,62,-58,102
23333,-22,66,-34,86,-180,108,-42,42,42,-42,214,-254,14,228,22,-86,180
23339,-156,62,-244,-90,-78,-60,-37,-37,-37,-37,242,144,10,-164,-156,-90,-78
23357,-218,26,-186,58,-134,-2,-172,172,-172,172,-146,-118,30,-20,-218,58,-134
23369,226,270,-38,-186,-234,264,186,186,-186,-186,-69,-50,-155,-6,-226,186,234
23371,176,-204,-60,-140,-60,-60,-228,-228,-228,-228,28,142,-76,112,176,-140,-60
23399,168,146,24,102,-104,-104,5,5,5,5,-174,-182,-54,120,168,102,-104
23417,-166,-42,150,-138,62,-190,-78,78,-78,78,-178,-62,78,-220,-166,-138,62
23431,104,25,66,-47,59,-166,182,182,-182,-182,-40,120,-56,44,-104,47,-59
23447,262,-96,-94,288,72,132,69,-69,-69,69,-194,-212,214,-68,-262,-288,-72
23459,102,-110,-190,26,-54,144,-13,-13,13,13,-105,135,57,28,-102,-26,54
23473,228,-110,34,266,-30,-138,-91,91,91,-91,-123,-224,-249,24,-228,-266,30
23497,104,-85,-118,79,-177,42,-26,26,26,-26,-239,158,-77,-64,-104,-79,177
23509,-108,-179,-154,253,-101,-110,254,254,-254,-254,-34,224,-42,-6,108,-253,101
23531,100,-60,-128,36,-60,-84,-207,-207,-207,-207,-84,40,204,-84,100,36,-60
23537,-174,6,262,-270,-44,-44,-222,222,222,-222,-10,-68,-22,-220,174,270,44
23539,20,69,-208,37,145,148,120,120,120,120,204,-122,-148,232,20,37,145
23549,-174,198,90,-222,-160,-64,-96,-96,96,96,141,264,3,-6,174,222,160
23557,206,213,178,-199,83,62,-234,234,-234,234,-204,-186,292,-64,206,-199,83
23561,-30,104,-30,240,180,120,-104,-104,104,104,-7,-114,-57,70,30,-240,-180
23563,260,-79,-194,133,-91,-154,208,-208,-208,208,-131,169,119,-124,-260,-133,91
23567,-290,-60,258,188,-64,-28,-159,159,159,-159,246,169,-14,-132,290,-188,64
23581,166,78,-138,-170,-202,2,-117,-117,-117,-117,230,222,46,-302,166,-170,-202
23593,84,-131,242,-31,-31,-202,221,-221,-221,221,-245,304,9,168,-84,31,31
23599,-244,-155,200,-251,225,-72,106,106,106,106,-96,44,8,100,-244,-251,225
23603,66,34,-46,-246,218,-64,-91,91,91,-91,-138,303,282,-12,-66,246,-218
23609,-238,292,42,-220,108,-6,-26,-26,-26,-26,84,-262,300,-42,-238,-220,108
23623,92,169,162,-59,-11,-86,104,-104,-104,104,45,88,-105,-4,-92,59,11
23627,138,54,-18,-58,-142,-76,273,-273,-273,273,292,-108,-68,12,-138,58,142
23629,-40,11,46,-221,-135,-186,130,130,-130,-130,136,50,-128,-130,40,221,135
23633,-246,-54,-66,186,138,-6,60,-60,60,-60,-59,-231,-7,-52,-246,186,138
23663,-24,-142,-32,-190,-102,-96,-199,199,-199,199,-15,144,173,-36,-24,-190,-102
23669,138,-116,-86,-88,-202,266,-26,-26,-26,-26,34,10,14,174,138,-88,-202
23671,-64,193,166,257,163,46,-172,-172,172,172,-208,-55,-72,44,64,-257,-163
23677,-142,-233,-142,-21,237,-258,106,-106,106,-106,-116,-13,28,-88,-142,-21,237
23687,272,-108,264,-84,-16,80,27,-27,27,-27,-141,116,-177,-204,272,-84,-16
23689,6,69,134,-19,-199,134,-39,-39,-39,-39,-125,85,139,-6,6,-19,-199
23719,-124,205,294,-67,-157,-46,170,170,-170,-170,178,77,154,-284,124,67,157
23741,-70,-208,-14,-304,200,-214,-22,-22,-22,-22,-60,79,192,-102,-70,-304,200
23743,-208,127,-214,163,199,118,-292,292,292,-292,-71,145,-117,76,208,-163,-199
23747,-156,-82,-20,-98,222,-228,-172,172,-172,172,-144,10,-152,276,-156,-98,222
23753,-214,-28,54,84,-36,60,-206,206,206,-206,-150,-20,-190,-276,214,-84,36
23761,-26,-161,70,-257,87,-174,-98,-98,-98,-98,65,7,89,142,-26,-257,87
23767,76,85,-48,-191,183,228,52,-52,52,-52,176,-142,-136,-20,76,-191,183
23773,-158,-141,106,95,137,194,114,-114,114,-114,88,-79,-244,-24,-158,95,137
23789,-210,200,-6,-44,-294,-186,8,8,8,8,196,-155,144,294,-210,-44,-294
23801,-270,-134,-254,218,-234,-216,26,26,-26,-26,57,-230,159,22,270,-218,234
23813,286,12,58,-60,-144,54,-222,222,-222,222,-182,87,154,-196,286,-60,-144
23819,-132,-30,-56,-114,-140,-68,-87,-87,-87,-87,132,-194,252,20,-132,-114,-140
23827,220,-180,-66,-220,-104,-122,-156,156,156,-156,-193,193,-91,220,-220,220,104
23831,66,14,70,218,-240,-288,28,28,-28,-28,-51,105,35,-72,-66,-218,240
23833,246,-46,106,218,54,90,-301,301,-301,301,-108,-301,-272,-24,246,218,54
23857,112,-10,106,-34,-210,-198,-26,26,26,-26,-242,-226,122,-32,-112,34,210
23869,110,-89,194,167,-229,38,-287,-287,-287,-287,-187,11,269,254,110,167,-229
23873,-138,150,102,150,-246,-120,-234,234,234,-234,-252,80,-12,-28,138,-150,246
23879,-154,-90,-190,198,50,-256,-195,-195,195,195,105,160,55,112,154,-198,-50
23887,4,241,-126,37,-219,-102,182,-182,-182,182,-47,-141,-197,100,-4,-37,219
23893,146,109,90,-167,195,-234,-83,83,-83,83,212,143,-8,16,146,-167,195
23899,140,15,74,-281,181,142,-156,-156,156,156,-294,-68,-130,-224,-140,281,-181
23909,-50,-164,114,96,-162,-180,-208,-208,208,208,282,156,166,254,50,-96,162
23911,-160,148,80,4,-204,-180,-80,-80,-80,-80,272,226,208,-148,-160,4,-204
23917,-114,66,18,114,130,178,45,-45,45,-45,108,-109,-280,192,-114,114,130
23929,154,165,70,-195,221,146,81,81,81,81,-230,-7,210,22,154,-195,221
23957,102,-186,78,-6,-104,112,192,-192,-192,192,-240,142,180,-268,-102,6,104
23971,-140,-265,124,-81,-269,-152,68,68,68,68,165,130,85,256,-140,-81,-269
23977,292,-7,-190,261,-27,-258,97,-97,-97,97,33,-32,187,40,-292,-261,27
23981,278,260,-178,-4,16,70,-208,-208,-208,-208,280,85,-216,70,278,-4,16
23993,-174,242,-114,-138,124,172,286,-286,-286,286,48,-108,-232,-204,174,138,-124
24001,-254,-135,-146,-39,113,-70,-87,-87,-87,-87,-247,-246,121,110,-254,-39,113
24007,-168,-227,-176,161,-149,136,172,-172,172,-172,-98,-272,98,140,-168,161,-149
24019,136,85,198,173,215,110,-130,-130,130,130,120,-269,116,-104,-136,-173,-215
24023,-216,0,-28,-128,-72,72,-216,216,-216,216,-24,-66,88,284,-216,-128,-72
24029,22,-72,50,-104,-224,244,-150,-150,150,150,-258,-176,-262,22,-22,104,224
24043,-68,-195,10,193,-207,-102,-96,96,96,-96,-179,-99,239,-284,68,-193,207
24049,106,-25,146,31,-81,222,-34,-34,-34,-34,-163,98,29,82,106,31,-81
24061,-160,-5,214,-5,113,302,-130,-130,130,130,140,-130,156,-98,160,5,-113
24071,182,-238,66,-186,192,-48,13,13,-13,-13,37,23,-125,-96,-182,186,-192
24077,82,-48,-30,-112,72,-54,90,-90,90,-90,174,150,118,20,82,-112,72
24083,194,210,234,-198,-54,192,-156,156,156,-156,-190,231,106,132,-194,198,54
24091,96,107,114,-285,125,-22,-26,-26,26,26,160,177,232,-64,-96,285,-125
24097,-280,162,114,-158,158,242,87,-87,-87,87,94,-206,-270,80,280,158,-158
24103,88,-200,280,-64,48,144,-182,182,-182,182,-164,4,-284,4,88,-64,48
24107,-78,-6,-162,114,-150,-228,-39,39,39,-39,-148,37,-272,-260,78,-114,150
24109,76,134,-2,-34,-54,-150,169,169,-169,-169,256,-136,-16,-94,-76,34,54
24113,-234,6,46,-74,90,168,42,-42,-42,42,248,-84,96,-4,234,74,-90
24121,-124,-122,-122,22,-250,-142,83,83,-83,-83,224,-160,-208,-70,124,-22,250
24133,-124,-103,154,181,57,222,58,-58,-58,58,78,10,-190,64,124,-181,-57
24137,-102,-306,-198,-206,-128,58,-162,162,-162,162,-93,-238,-273,68,-102,-206,-128
24151,-100,77,-160,245,-103,-16,-208,-208,-208,-208,-143,100,-63,116,-100,245,-103
24169,88,-29,94,-253,-263,190,197,197,-197,-197,-8,146,76,-22,-88,253,263
24179,-92,-202,-164,126,26,116,65,65,65,65,-60,240,-112,-60,-92,126,26
24181,122,-102,-150,50,-14,202,-66,-66,-66,-66,-242,271,-178,38,122,50,-14
24197,42,274,182,-82,-72,258,-206,206,-206,206,-37,-50,-97,12,42,-82,-72
24203,-180,-186,184,162,-108,-12,-279,279,-279,279,269,4,233,108,-180,162,-108
24223,-64,-76,-116,252,8,92,-286,286,-286,286,-52,-116,-300,116,-64,252,8
24229,218,18,-182,-198,-182,-266,129,129,129,129,231,-275,151,70,218,-198,-182
24239,142,84,-30,84,-108,192,39,39,-39,-39,-155,163,203,-288,-142,-84,108
24247,-12,151,-158,-229,87,-246,-52,52,52,-52,-140,-3,228,-252,12,229,-87
24251,-202,244,54,-40,134,140,-148,-148,148,148,297,-295,135,-116,202,40,-134
24281,230,36,162,-196,-128,46,-162,-162,-162,-162,148,-78,84,134,230,-196,-128
24317,262,-124,-186,-224,246,72,142,-142,-142,142,-232,-126,8,-148,-262,224,-246
24329,-70,276,26,-36,32,-136,-60,-60,60,60,-177,-290,17,250,70,36,-32
24337,-6,242,110,-286,-126,-150,14,-14,14,-14,-192,-274,88,-192,-6,-286,-126
24359,-208,-60,200,-156,188,-16,-123,-123,-123,-123,-132,174,-60,120,-208,-156,188
24371,12,82,288,10,-26,-284,244,244,244,244,8,-84,120,148,12,10,-26
24373,-264,-142,-30,66,-78,-54,133,-133,-133,133,45,-160,111,-88,264,-66,78
24379,-264,28,-124,-76,-76,-148,-50,-50,-50,-50,-116,-90,52,80,-264,-76,-76
24391,-220,-19,124,-11,-71,-140,212,212,212,212,145,-276,33,68,-220,-11,-71
24407,-118,-86,-258,-178,52,-92,143,-143,-143,143,-84,-21,232,-196,118,178,-52
24413,-114,-144,-254,-8,12,-138,60,-60,60,-60,-51,-118,-159,124,-114,-8,12
24419,-258,-240,-146,-60,58,100,39,39,-39,-39,244,-177,-60,20,258,60,-58
24421,204,-47,-218,-199,67,-158,38,38,-38,-38,-94,8,290,186,-204,199,-67
24439,-148,32,-160,288,0,-48,-34,-34,-34,-34,-88,126,-176,-172,-148,288,0
24443,-188,-236,108,-128,18,60,-56,56,-56,56,112,246,152,28,-188,-128,18
24469,-30,154,-186,234,54,-222,91,91,91,91,-15,10,-135,6,-30,234,54
24473,258,168,166,-36,110,212,222,-222,-222,222,54,-312,-134,180,-258,36,-110
24481,212,-194,-34,142,-162,-30,206,206,-206,-206,10,-282,-238,-158,-212,-142,162
24499,236,-115,-34,-235,247,-14,286,286,-286,-286,56,180,124,224,-236,235,-247
24509,-186,164,106,-252,-140,-290,104,104,104,104,-256,-18,8,10,-186,-252,-140
24517,-154,-119,298,-179,-265,266,-47,47,-47,47,-298,34,-42,304,-154,-179,-265
24527,40,-42,-128,-198,216,-144,-123,123,-123,123,-283,-16,105,228,40,-198,216
24533,154,126,230,-6,180,-300,78,-78,-78,78,192,268,156,108,-154,6,-180
24547,-136,-91,212,217,139,-8,182,-182,182,-182,86,-160,130,-124,-136,217,139
24551,-198,4,-126,-240,-78,-84,221,221,-221,-221,284,-265,68,144,198,240,78
24571,200,-77,-208,-109,55,-272,64,64,64,64,53,-122,157,-24,200,-109,55
24593,158,-162,-46,-102,60,6,-162,162,-162,162,114,-234,130,156,158,-102,60
24611,-58,-256,22,188,-42,252,-221,-221,221,221,-35,-7,3,-252,58,-188,42
24623,248,252,-56,132,120,-24,261,-261,261,-261,-261,204,-9,12,248,132,120
24631,-172,31,116,-1,251,-100,124,124,124,124,-120,-110,40,20,-172,-1,251
24659,90,286,138,-234,-258,-60,-52,-52,52,52,180,69,-92,-156,-90,234,258
24671,200,72,152,-168,-144,-24,123,123,123,123,-234,-46,22,-136,200,-168,-144
24677,-58,-134,158,262,-24,30,-122,122,-122,122,193,-89,-19,172,-58,262,-24
24683,-148,132,204,-36,136,148,-117,117,-117,117,21,92,-239,-196,-148,-36,136
24691,-208,-105,260,-17,275,-124,-258,-258,-258,-258,-67,140,-275,-200,-208,-17,275
24697,86,-269,90,-193,-187,98,85,-85,85,-85,98,166,-58,224,86,-193,-187
24709,-6,-250,-74,-298,-230,58,-250,-250,-250,-250,-86,-82,218,-58,-6,-298,-230
24733,220,-131,50,-39,149,158,299,-299,-299,299,201,66,-261,-16,-220,39,-149
24749,66,-114,-194,106,224,290,-240,-240,-240,-240,74,-109,-214,-234,66,106,224
24763,-228,63,214,-133,-249,-18,78,-78,-78,78,-67,180,135,-60,228,133,249
24767,-54,84,182,52,140,44,-195,195,195,-195,282,297,-122,-68,54,-52,-140
24781,-198,-130,-34,-26,118,-38,-13,-13,-13,-13,69,-71,-83,174,-198,-26,118
24793,-232,-230,-142,-166,54,-54,-130,130,130,-130,-226,-8,-46,208,232,166,-54
24799,20,-36,270,76,32,50,-186,-186,186,186,-76,-32,40,-20,-20,-76,-32
24809,10,-100,202,40,-150,-72,-260,-260,260,260,231,-190,-191,-294,-10,-40,150
24821,-274,140,130,-128,-222,-162,80,80,80,80,264,285,-180,-226,-274,-128,-222
24841,0,27,70,-197,133,70,-195,-195,195,195,188,164,-200,-246,0,197,-133
24847,200,-104,4,72,-176,172,-50,50,-50,50,-28,-32,-180,28,200,72,-176
24851,-258,42,-198,-90,204,0,264,264,-264,-264,248,-115,72,-60,258,90,-204
24859,312,-132,-144,84,-292,32,-48,-48,-48,-48,84,80,-196,-56,312,84,-292
24877,0,175,-150,27,211,-278,269,-269,-269,269,65,264,-37,72,0,-27,-211
24889,-152,127,-82,287,-91,-130,-103,-103,103,103,-56,38,-36,-70,152,-287,91
24907,140,112,-176,-184,72,72,148,-148,148,-148,220,82,-184,-172,140,-184,72
24917,146,58,122,146,-114,66,88,-88,88,-88,86,-87,-18,-12,146,146,-114
24919,-20,16,-170,0,28,226,-10,-10,10,10,-188,191,216,-244,20,0,-28
24923,-26,-154,-130,46,-122,-80,-41,41,41,-41,70,-3,186,-252,26,-46,122
24943,-116,-64,-176,-160,168,-228,104,-104,104,-104,-4,-52,-160,52,-116,-160,168
24953,-66,-140,-162,-236,300,240,182,-182,-182,182,-40,126,-156,-180,66,236,-300
24967,268,-39,286,-235,285,174,144,-144,-144,144,-269,-128,57,-108,-268,235,-285
24971,102,162,290,22,48,-288,75,75,-75,-75,-103,51,-153,212,-102,-22,-48
24977,-130,138,146,-30,-138,-66,-210,210,-210,210,109,-305,-231,116,-130,-30,-138
24979,-284,220,-166,44,68,-154,104,104,-104,-104,-130,-213,-154,-144,284,-44,-68
24989,-294,192,66,204,202,82,-294,-294,-294,-294,122,-5,-70,10,-294,204,202
25013,210,-76,-54,-200,6,-54,26,-26,26,-26,-183,285,69,-204,210,-200,6
25031,-58,-148,-82,276,-40,44,-83,-83,83,83,-108,105,140,88,58,-276,40
25033,-84,157,-230,-151,193,46,-22,22,22,-22,-167,-136,-125,-216,84,151,-193
25037,210,-64,222,44,-282,234,-190,190,-190,190,91,181,287,28,210,44,-282
25057,-300,-198,-254,-30,50,62,-39,39,39,-39,114,52,-242,72,300,30,-50
25073,-86,-106,-30,98,156,210,224,-224,224,-224,-137,133,-69,-284,-86,98,156
25087,-180,203,68,-217,133,-56,20,-20,20,-20,64,94,128,204,-180,-217,133
25097,-66,34,6,-246,-78,72,-130,130,130,-130,-18,144,202,52,66,246,78
25111,-248,-64,166,208,148,-146,4,4,-4,-4,-110,-159,186,-124,248,-208,-148
25117,2,31,282,43,-39,-126,286,-286,286,-286,218,-47,22,8,2,43,-39
25121,-106,228,-6,168,-178,-4,-150,-150,150,150,253,94,99,-174,106,-168,178
25127,26,-32,-38,-48,8,32,224,-224,-224,224,-48,159,248,92,-26,48,-8
25147,148,48,-6,-104,-92,-158,150,-150,-150,150,-89,-193,-171,-68,-148,104,92
25153,124,46,58,190,-190,62,257,-257,-257,257,-59,-72,255,88,-124,-190,190
25163,94,124,-198,-92,-144,228,-4,4,4,-4,-74,207,66,276,-94,92,144
25169,42,-156,82,-24,58,-206,-180,-180,-180,-180,-4,-197,-20,290,42,-24,58
25171,-92,211,16,-213,99,-108,-212,-212,-212,-212,-177,196,-97,208,-92,-213,99
25183,92,133,-142,49,289,-86,236,-236,-236,236,12,77,300,124,-92,-49,-289
25189,-204,-91,-242,-27,163,10,-290,-290,290,290,-140,-56,-312,294,204,27,-163
25219,220,228,276,-292,140,176,-156,-156,-156,-156,-65,134,-249,-296,220,-292,140
25229,230,272,78,-148,-294,-90,218,218,218,218,226,-231,-6,170,230,-148,-294
25237,178,13,170,-39,-121,-10,193,-193,193,-193,102,246,270,32,178,-39,-121
25243,-20,-312,-96,256,-292,-112,72,-72,72,-72,-142,-14,-26,-100,-20,256,-292
25247,48,-36,200,288,-154,-160,-168,168,-168,168,71,36,75,36,48,288,-154
25253,-282,134,-82,86,-142,-256,-26,26,26,-26,-166,-176,-82,212,282,-86,142
25261,280,203,214,-205,245,38,-50,-50,50,50,-176,-76,-160,258,-280,205,-245
25301,-102,-124,170,112,-98,-230,-52,-52,-52,-52,-30,-21,22,110,-102,112,-98
25303,116,-59,-246,1,-239,130,104,-104,-104,104,-112,-145,152,140,-116,-1,239
25307,-108,-120,-108,-196,-102,-12,81,-81,81,-81,-139,236,1,-188,-108,-196,-102
25309,88,95,-154,31,189,102,-101,-101,101,101,22,30,50,-62,-88,-31,-189
25321,50,51,-278,-157,-101,262,195,195,195,195,166,-15,-178,-170,50,-157,-101
25339,-128,124,74,-76,-220,-166,104,104,-104,-104,182,161,206,-224,128,76,220
25343,-186,-76,-234,-268,-172,-112,13,-13,-13,13,-104,-7,-240,-76,186,268,172
25349,106,72,-250,-36,54,-294,-294,-294,-294,-294,140,-153,60,-210,106,-36,54
25357,132,201,-238,-83,-287,-242,-117,117,117,-117,17,52,-37,192,-132,83,287
25367,240,-202,108,114,-60,-72,-13,13,-13,13,259,-240,263,-252,240,114,-60
25373,186,-240,206,-36,54,138,6,-6,6,-6,54,141,-234,-156,186,-36,54
25391,-214,-196,-274,148,-120,120,-80,-80,80,80,177,-263,151,16,214,-148,120
25409,-202,-156,194,264,-250,-28,-156,-156,156,156,-223,306,-169,162,202,-264,250
25411,-188,-132,112,188,272,-28,-120,-120,-120,-120,-145,36,-313,-152,-188,188,272
25423,-256,-31,222,-187,13,-278,286,-286,-286,286,-316,-263,4,76,256,187,-13
25439,66,66,-14,-178,228,-60,-120,-120,120,120,277,0,179,-24,-66,178,-228
25447,24,212,258,284,-184,38,-122,122,122,-122,213,-104,-289,276,-24,-284,184
25453,-26,-67,-146,233,123,114,5,-5,5,-5,-2,-258,-122,-16,-26,233,123
25457,38,190,-42,102,-102,-186,286,-286,286,-286,258,59,-22,-204,38,102,-102
25463,0,222,216,-214,44,-160,81,-81,81,-81,-159,26,125,156,0,-214,44
25469,-30,-132,98,136,290,-184,156,156,-156,-156,11,60,69,-10,30,-136,-290
25471,-224,-208,-152,120,96,-84,-52,-52,-52,-52,-188,36,-140,-188,-224,120,96
25523,-108,44,176,84,-120,36,-169,169,-169,169,41,-42,-283,-36,-108,84,-120
25537,-228,-158,-102,122,-118,-58,266,-266,-266,266,66,-272,302,-312,228,-122,118
25541,154,-150,-262,-122,-28,-94,156,156,156,156,-62,-45,198,-286,154,-122,-28
25561,-130,-2,26,46,10,-50,247,247,247,247,-275,102,-83,-170,-130,46,10
25577,-126,152,310,4,58,-212,208,-208,-208,208,254,84,-166,-68,126,-4,-58
25579,0,-313,-42,159,9,-210,-182,-182,182,182,-32,-61,-192,-88,0,-159,-9
25583,144,-100,-12,-112,-290,64,44,-44,44,-44,-153,-138,171,-132,144,-112,-290
25589,18,230,258,34,-24,-216,-254,-254,254,254,-30,-210,-162,110,-18,-34,24
25601,10,40,-82,-156,-270,18,-182,-182,-182,-182,70,-205,-198,-126,10,-156,-270
25603,-128,172,-222,20,248,158,242,-242,-242,242,-235,-76,-57,164,128,-20,-248
25609,38,-206,26,58,-70,-190,-239,-239,-239,-239,247,189,-193,58,38,58,-70
25621,-60,189,230,-35,7,298,78,78,-78,-78,50,94,278,-90,60,35,-7
25633,-26,43,14,7,257,-94,-299,299,-299,299,84,165,260,224,-26,7,257
25639,-4,-59,252,197,101,188,4,4,4,4,-35,6,-251,-28,-4,197,101
25643,-146,96,162,36,-42,156,-156,156,156,-156,168,179,-84,-252,146,-36,42
25657,-92,-90,-270,22,-122,-74,-39,39,39,-39,-37,102,-247,-296,92,-22,122
25667,-102,162,-122,-110,150,12,-228,228,228,-228,-186,-45,-258,-228,102,110,-150
25673,-106,-90,-90,238,-154,56,-198,198,198,-198,-180,126,80,-12,106,-238,154
25679,88,102,-224,66,24,-96,-171,-171,-171,-171,44,-202,-240,-96,88,66,24
25693,148,-23,-46,269,161,-226,299,-299,-299,299,-66,50,298,32,-148,-269,-161
25703,-306,214,-274,162,-36,48,-52,52,52,-52,144,-141,56,4,306,-162,36
25717,58,-49,-10,163,261,-222,-121,121,-121,121,32,102,188,88,58,163,261
25733,58,138,-34,186,246,-156,-294,294,294,-294,92,-106,132,-244,-58,-186,-246
25741,-118,110,286,-10,-50,-230,-142,-142,-142,-142,146,-207,122,34,-118,-10,-50
25747,184,81,262,-267,-199,-22,66,-66,-66,66,-97,-233,-59,-20,-184,267,199
25759,16,48,90,280,40,-62,0,0,0,0,160,-123,-148,244,-16,-280,-40
25763,92,200,160,-208,-36,-12,-169,169,-169,169,-11,-4,81,108,92,-208,-36
25771,68,107,-230,-261,-19,134,-26,-26,26,26,-240,-85,100,40,-68,261,19
25793,30,96,-234,12,-162,198,78,-78,78,-78,-147,30,-239,-252,30,12,-162
25799,46,-4,10,-120,-126,120,103,103,-103,-103,-159,231,23,16,-46,120,126
25801,-58,74,-266,42,-258,150,62,62,62,62,145,273,-119,250,-58,42,-258
25819,64,-175,232,145,-47,-56,-274,-274,-274,-274,-197,-120,-205,-120,64,145,-47
25841,86,-184,170,-276,-130,-178,104,104,104,104,2,42,-90,-110,86,-276,-130
25847,168,90,72,-218,96,72,303,-303,303,-303,-45,138,63,-108,168,-218,96
25849,-176,-97,-50,255,-143,-98,-254,-254,254,254,24,34,248,-74,176,-255,143
25867,-12,-16,24,-168,-76,-232,110,-110,110,-110,-204,98,-100,132,-12,-168,-76
25873,66,-139,78,153,-29,-254,143,-143,143,-143,-64,-50,-152,-120,66,153,-29
25889,126,20,234,136,-130,-196,148,148,-148,-148,63,60,-47,-210,-126,-136,130
25903,16,-13,-306,183,139,82,286,-286,-286,286,256,144,208,-276,-16,-183,-139
25913,126,162,-294,-182,-234,-66,-24,24,-24,24,231,-149,99,28,126,-182,-234
25919,288,130,-48,-294,54,48,-221,-221,-221,-221,-300,-34,-180,176,288,-294,54
25931,84,188,0,52,-24,36,107,107,107,107,-66,108,-106,60,84,52,-24
25933,32,162,282,274,146,-166,-231,231,231,-231,111,250,157,216,-32,-274,-146
25939,96,12,204,-60,-20,52,126,126,126,126,288,116,-160,-216,96,-60,-20
25943,-182,-190,162,126,104,248,-191,191,191,-191,8,157,-116,-76,182,-126,-104
25951,124,307,-252,-101,167,284,-134,-134,-134,-134,255,240,95,-116,124,-101,167
25969,140,-15,190,-159,-185,130,303,303,-303,-303,-214,-254,-134,-158,-140,159,185
25981,-288,-61,-82,-125,209,-202,-65,-65,65,65,-38,32,2,242,288,125,-209
25997,-202,-238,50,310,228,102,-208,208,-208,208,-89,-54,227,-124,-202,310,228
25999,40,68,-200,-252,88,-44,242,242,242,242,83,-106,-125,20,40,-252,88
26003,-196,266,-276,94,-156,-204,-91,91,-91,91,-228,-108,-108,220,-196,94,-156
26017,218,-177,-142,-69,-215,142,-15,15,-15,15,-290,-201,-242,-304,218,-69,-215
26021,102,-258,-94,258,-44,220,0,0,0,0,31,66,-127,-46,-102,-258,44
26029,190,55,-174,-281,299,-250,178,178,178,178,279,222,55,-190,190,-281,299
26041,-140,306,54,186,46,-62,-234,-234,234,234,-36,-46,-44,230,140,-186,-46
26053,-166,54,66,-154,-202,-70,-51,51,-51,51,-274,-82,-138,-176,-166,-154,-202
26083,-304,-125,122,-121,151,286,-208,208,208,-208,-251,-275,119,36,304,121,-151
26099,106,156,74,256,134,-4,108,108,-108,-108,21,-60,139,-84,-106,-256,-134
26107,-208,76,164,-212,-68,-224,-134,134,-134,134,72,82,-164,-12,-208,-212,-68
26111,-114,-60,138,56,102,-24,-261,-261,261,261,141,-92,-149,-216,114,-56,-102
26113,190,229,62,-231,-49,158,-62,62,-62,62,-194,-165,162,296,190,-231,-49
26119,196,9,-190,-159,219,78,-132,-132,132,132,-118,-4,22,-244,-196,159,-219
26141,314,-86,154,258,10,208,218,218,-218,-218,-65,132,105,-282,-314,-258,-10
26153,-242,-280,-22,-208,44,-106,26,-26,26,-26,-99,167,9,132,-242,-208,44
26161,-180,33,-298,-55,-37,-238,162,162,-162,-162,68,-8,20,222,180,55,37
26171,246,-38,102,-234,-316,20,41,41,-41,-41,71,217,-183,-132,-246,234,316
26177,238,-104,86,-284,-150,72,74,-74,-74,74,-244,-230,40,148,-238,284,150
26183,-208,84,-144,-44,284,-160,183,-183,183,-183,64,128,-8,-132,-208,-44,284
26189,-42,-102,18,-262,-258,36,-12,-12,12,12,-303,-284,-153,54,42,262,258
26203,-124,-105,134,195,-257,-2,-234,234,234,-234,-179,-280,239,-172,124,-195,257
26209,-34,-265,-162,-169,183,-162,-25,-25,-25,-25,111,-111,55,-50,-34,-169,183
26227,124,259,26,223,43,-206,-304,304,304,-304,-117,47,-79,44,-124,-223,-43
26237,150,-50,22,10,196,142,-134,134,-134,134,19,178,95,-44,150,10,196
26249,226,-20,-246,296,290,-304,284,284,-284,-284,198,-198,74,310,-226,-296,-290
26251,-188,-121,-116,71,-137,232,2,2,2,2,-71,-208,-23,48,-188,71,-137
26261,146,-128,74,152,12,-126,130,130,130,130,-68,83,80,30,146,152,12
26263,108,107,-128,-97,-231,84,-22,22,-22,22,-44,-212,-264,180,108,-97,-231
26267,90,108,-30,-60,224,32,-183,183,183,-183,-70,15,-258,28,-90,60,-224
26293,8,-37,-126,287,299,-238,-182,182,182,-182,-170,50,-150,-296,-8,-287,-299
26297,-174,-200,-90,28,-130,92,-94,94,94,-94,168,180,-60,84,174,-28,130
26309,-234,94,-14,-206,132,102,-182,-182,-182,-182,204,-51,-8,-258,-234,-206,132
26317,-44,13,-30,161,-263,-50,-97,97,97,-97,-106,-318,18,-64,44,-161,263
26321,-142,-186,114,214,-50,-14,78,78,78,78,20,155,284,146,-142,214,-50
26339,-20,248,216,-88,-16,-220,65,65,65,65,312,76,28,60,-20,-88,-16
26347,-292,153,268,-83,-121,212,192,-192,192,-192,-36,62,16,-92,-292,-83,-121
26357,6,304,-66,108,-294,96,242,-242,-242,242,-72,-86,228,-100,-6,-108,294
26371,-76,155,-274,-93,273,-150,220,220,-220,-220,-180,44,304,16,76,93,-273
26387,-12,-2,-24,-286,40,-68,52,-52,52,-52,0,-234,264,-28,-12,-286,40
26393,-210,-150,-290,34,-18,-114,78,-78,78,-78,195,318,135,-36,-210,34,-18
26399,-32,-110,36,-146,44,-280,-260,-260,-260,-260,-134,-100,118,216,-32,-146,44
26407,36,-83,-156,-183,203,56,184,-184,184,-184,106,198,-26,92,36,-183,203
26417,-206,102,-238,214,198,-30,168,-168,168,-168,-254,-43,-222,68,-206,214,198
26423,98,-294,154,70,-168,24,12,-12,-12,12,26,-11,6,-44,-98,-70,168
26431,-40,-163,58,61,215,-22,-236,-236,236,236,-226,-115,170,-44,40,-61,-215
26437,-12,73,-222,301,-247,62,143,-143,-143,143,274,-48,-58,288,12,-301,247
26449,160,311,-170,23,-123,-210,-311,-311,311,311,-28,140,44,98,-160,-23,123
26459,44,-10,156,54,278,68,-76,-76,-76,-76,14,0,146,84,44,54,278
26479,-272,175,246,-25,41,302,-130,-130,130,130,272,84,-288,-260,272,25,-41
26489,162,-234,194,42,-4,-160,234,234,-234,-234,234,-260,222,-186,-162,-42,4
26497,262,263,-70,27,-151,-130,173,-173,173,-173,-134,-203,-54,272,262,27,-151
26501,-78,226,2,-42,-8,-128,-52,-52,52,52,-177,162,-191,110,78,42,8
26513,-190,-250,-114,-14,172,76,-278,278,278,-278,-126,-96,-90,140,190,14,-172
26539,224,67,282,-325,29,-46,104,104,-104,-104,-202,-169,206,8,-224,325,-29
26557,-168,-13,202,-289,123,186,-26,26,26,-26,-163,196,-9,-296,168,289,-123
26561,-130,272,-230,172,-66,204,52,52,-52,-52,91,66,245,126,130,-172,66
26573,50,-88,-62,220,234,-126,116,-116,116,-116,-58,150,6,180,50,220,234
26591,-42,152,-122,-144,-228,60,169,169,-169,-169,291,251,-11,-192,42,144,228
26597,66,168,198,180,-66,282,138,-138,138,-138,93,-287,25,212,66,180,-66
26627,236,174,140,-258,86,-52,57,-57,57,-57,217,-38,93,196,236,-258,86
26633,162,-188,234,-136,102,-150,16,-16,16,-16,-243,-67,129,156,162,-136,102
26641,130,-259,-202,261,-43,110,-130,-130,-130,-130,-30,-250,42,194,130,261,-43
26647,68,100,164,12,92,-208,136,-136,136,-136,262,-292,58,220,68,12,92
26669,258,-248,-190,120,264,-120,-190,-190,190,190,-110,-60,-34,-54,-258,-120,-264
26681,-226,6,-246,70,-198,-252,312,312,-312,-312,-234,-186,-262,-38,226,-70,198
26683,-44,-61,-130,-233,-21,-66,298,-298,-298,298,-61,-195,-143,-236,44,233,21
26687,-282,-42,282,-22,112,220,276,-276,-276,276,188,75,-84,188,282,22,-112
26693,126,-96,-134,-180,-10,230,24,-24,24,-24,-267,-37,113,-148,126,-180,-10
26699,228,-260,-204,-216,126,132,-59,-59,-59,-59,-64,-244,-64,-204,228,-216,126
26701,-210,-131,2,-251,-19,-166,-65,-65,-65,-65,178,-67,98,-242,-210,-251,-19
26711,-24,262,-252,-222,232,112,55,55,55,55,198,-114,-102,128,-24,-222,232
26713,128,-1,-286,67,259,-62,127,-127,-127,127,-214,-314,166,-32,-128,-67,-259
26717,-210,-286,-162,-306,216,168,-104,104,104,-104,74,308,18,-52,210,306,-216
26723,82,-196,-142,-264,94,208,-251,251,251,-251,-184,-77,-180,68,-82,264,-94
26729,2,300,90,140,148,-38,-12,-12,-12,-12,-174,-58,130,-314,2,140,148
26731,-128,291,-80,195,-245,304,-138,-138,-138,-138,4,-56,108,-248,-128,195,-245
26737,26,-9,-242,-53,-27,234,-267,267,-267,267,190,143,-114,64,26,-53,-27
26759,30,-120,-210,132,-90,12,-201,-201,201,201,29,-5,195,176,-30,-132,90
26777,-22,-112,-138,-308,-138,-174,32,-32,32,-32,-197,-119,-153,-316,-22,-308,-138
26783,48,-130,0,234,-276,24,104,-104,104,-104,-253,250,231,-148,48,234,-276
26801,-282,-36,10,-252,96,60,-48,-48,48,48,-30,152,30,-30,282,252,-96
26813,-78,-36,38,24,-58,-172,168,-168,-168,168,228,78,-156,-108,78,-24,58
26821,-104,-105,22,-177,5,-58,195,195,-195,-195,254,156,170,-278,104,177,-5
26833,154,-21,-290,87,89,-214,-27,27,-27,27,70,-285,-94,224,154,87,89
26839,160,-257,230,-145,153,54,-286,-286,286,286,-250,-93,142,100,-160,145,-153
26849,-122,132,-198,204,-48,270,-210,-210,-210,-210,186,-167,-22,18,-122,204,-48
26861,-70,-54,-270,258,-130,98,126,126,126,126,312,243,-216,74,-70,258,-130
26863,-196,32,-110,-96,-96,-246,286,-286,-286,286,31,-261,-155,-116,196,96,96
26879,-218,-300,-198,100,-172,8,39,39,-39,-39,-248,105,-216,-80,218,-100,172
26881,-274,-38,38,-174,226,226,-227,-227,-227,-227,173,-309,-203,-142,-274,-174,226
26891,138,256,-310,-232,-28,-52,299,299,-299,-299,-167,-205,39,-20,-138,232,28
26893,-258,-145,30,267,77,-178,146,-146,146,-146,64,322,112,120,-258,267,77
26903,-42,-96,-138,192,280,160,135,-135,-135,135,226,241,-18,324,42,-192,-280
26921,142,156,202,248,34,316,114,114,-114,-114,201,174,7,138,-142,-248,-34
26927,-192,-62,108,78,48,-144,-299,299,-299,299,-267,-166,153,-204,-192,78,48
26947,296,276,222,44,-132,186,156,-156,-156,156,203,-181,-191,28,-296,-44,132
26951,-122,102,-210,30,-58,-148,195,195,-195,-195,-320,69,24,128,122,-30,58
26953,-106,-161,-262,11,77,-46,-11,11,-11,11,50,-89,-106,176,-106,11,77
26959,32,132,40,-44,40,-284,-246,-246,-246,-246,104,-184,-232,20,32,-44,40
26981,-110,58,10,-54,-138,-96,-304,-304,304,304,-297,-66,9,-290,110,54,138
26987,-132,-58,16,-198,248,-76,-148,148,-148,148,256,50,-56,228,-132,-198,248
26993,154,-16,190,-144,-56,-116,-26,26,26,-26,14,-122,-198,-28,-154,144,56
27011,308,48,-28,-280,-84,108,-33,-33,-33,-33,-20,36,36,148,308,-280,-84
27017,62,88,142,252,18,270,52,-52,52,-52,-198,-85,186,-100,62,252,18
27031,100,-295,216,121,49,-200,-256,-256,-256,-256,144,-226,-248,-220,100,121,49
27043,188,-131,316,-263,251,44,208,-208,208,-208,-118,130,-50,92,188,-263,251
27059,-150,-28,-122,-64,-54,120,-299,-299,299,299,185,45,-193,-116,150,64,54
27061,-116,225,158,297,71,170,-234,-234,234,234,-274,194,70,-218,116,-297,-71
27067,-132,285,188,-47,119,-244,222,-222,222,-222,-62,-226,-226,36,-132,-47,119
27073,-52,-307,178,-239,81,-66,157,-157,-157,157,-19,26,-289,-40,52,239,-81
27077,142,112,70,-184,-116,-8,-94,94,94,-94,-66,218,130,-52,-142,184,116
27091,68,-71,252,-247,-307,8,-200,-200,-200,-200,-180,212,124,-40,68,-247,-307
27103,104,-144,174,-296,40,34,-192,192,192,-192,-271,225,131,44,-104,296,-40
27107,150,-54,222,-102,-162,96,-273,273,273,-273,-120,-316,-4,-148,-150,102,162
27109,42,131,298,-301,-77,-266,-91,-91,-91,-91,-179,-50,37,234,42,-301,-77
27127,160,173,-272,161,-169,128,-94,94,-94,94,-218,168,86,-36,160,161,-169
27143,64,-166,300,-110,-162,-24,-73,73,-73,73,-71,258,189,76,64,-110,-162
27179,-156,-260,144,108,84,-84,13,13,13,13,-168,-266,-24,-196,-156,108,84
27191,42,54,-30,-282,10,-260,147,147,-147,-147,31,-144,-55,192,-42,282,-10
27197,42,92,-78,228,-208,122,272,-272,272,-272,-169,249,107,-36,42,228,-208
27211,-292,-257,122,-137,-35,-146,-286,-286,286,286,74,-299,-290,32,292,137,35
27239,0,220,24,104,-122,280,-104,-104,-104,-104,120,236,-120,120,0,104,-122
27241,-188,114,-162,178,-150,210,291,291,-291,-291,-100,-278,188,26,188,-178,150
27253,-124,281,-134,-227,221,-106,-182,182,182,-182,285,206,-225,-128,124,227,-221
27259,64,-316,-266,116,-96,-90,-26,-26,26,26,64,216,-16,-160,-64,-116,96
27271,52,-171,-208,-123,109,280,-78,-78,-78,-78,-299,-294,245,100,52,-123,109
27277,-206,-298,58,-234,-82,50,-43,43,-43,43,182,-202,-202,-112,-206,-234,-82
27281,174,174,10,-174,252,204,90,90,-90,-90,-58,-88,-246,-114,-174,174,-252
27283,108,-181,-140,311,293,-28,182,-182,182,-182,-184,198,-20,-212,108,311,293
27299,116,300,180,-72,102,-228,135,135,135,135,20,292,-180,20,116,-72,102
27329,302,106,-258,42,-110,-242,-260,-260,-260,-260,-184,29,60,222,302,42,-110
27337,-60,41,-214,-307,165,294,-107,107,107,-107,-55,104,283,-104,60,307,-165
27361,-74,-34,-30,182,230,-202,110,110,110,110,217,-138,233,14,-74,182,230
27367,208,312,-6,-288,32,230,78,-78,-78,78,33,-152,235,-44,-208,288,-32
27397,-124,189,-46,137,-91,158,-78,78,78,-78,-145,-158,221,240,124,-137,91
27407,-248,-192,272,0,-264,-144,-321,321,-321,321,-43,128,-39,132,-248,0,-264
27409,148,-103,-34,-111,191,170,-221,-221,221,221,-254,196,150,194,-148,111,-191
27427,-300,-83,-48,-167,-13,-280,124,-124,124,-124,-212,40,-232,180,-300,-167,-13
27431,96,-200,-28,-148,-18,120,220,220,220,220,-36,-204,176,-120,96,-148,-18
27437,-138,242,-306,-258,40,-32,-116,116,116,-116,-32,-208,-288,-60,138,258,-40
27449,-70,-290,138,258,-76,-184,200,200,-200,-200,177,200,143,198,70,-258,76
27457,-94,26,-178,-158,-306,-78,-325,325,-325,325,14,-205,-298,-56,-94,-158,-306
27479,-304,162,96,-42,-200,-8,-195,-195,-195,-195,-96,138,-16,-96,-304,-42,-200
27481,122,194,46,-238,198,6,-187,-187,-187,-187,143,62,199,38,122,-238,198
27487,-196,273,34,-43,-243,-54,78,-78,-78,78,83,176,-127,-92,196,43,243
27509,198,228,-74,-120,306,-138,-246,-246,-246,-246,-68,73,148,-82,198,-120,306
27527,-246,-58,102,82,220,172,109,-109,-109,109,144,-33,-312,-52,246,-82,-220
27529,-12,-11,46,61,91,-134,230,230,-230,-230,134,-102,34,-6,12,-61,-91
27539,18,-88,-42,212,-154,-184,-71,-71,71,71,225,-117,-129,36,-18,-212,154
27541,-72,-142,-314,-158,42,-258,103,103,-103,-103,-52,28,120,186,72,158,-42
27551,272,-102,48,-58,-124,272,93,93,93,93,-34,-266,-82,-48,272,-58,-124
27581,-154,240,186,72,84,-36,-204,-204,204,204,-183,-104,-217,118,154,-72,-84
27583,304,-19,-108,65,171,12,110,-110,110,-110,186,116,-182,116,304,65,171
27611,-132,166,-172,-158,80,140,-161,-161,-161,-161,298,48,70,-164,-132,-158,80
27617,90,-302,78,206,-168,84,32,-32,-32,32,-198,102,90,292,-90,-206,168
27631,100,7,-254,-57,37,190,-34,-34,34,34,-38,115,286,172,-100,57,-37
27647,-56,62,-32,282,-204,-48,65,-65,65,-65,25,-118,-99,-220,-56,282,-204
27653,86,78,70,122,132,144,234,-234,-234,234,-270,-224,102,276,-86,-122,-132
27673,-278,65,18,-139,-241,74,107,-107,107,-107,26,201,102,-184,-278,-139,-241
27689,-234,-16,226,84,70,118,68,68,68,68,182,-102,-174,42,-234,84,70
27691,68,-140,-80,84,128,-100,-14,-14,-14,-14,52,4,140,-32,68,84,128
27697,-52,222,-94,46,-82,62,273,-273,-273,273,-11,-40,239,-88,52,-46,82
27701,86,-96,-198,48,-216,132,-114,-114,114,114,34,62,278,-78,-86,-48,216
27733,-170,197,-38,-255,67,58,89,-89,89,-89,4,-230,-136,-304,-170,-255,67
27737,6,-72,-138,124,-106,248,0,0,0,0,62,108,-62,-260,-6,-124,106
27739,64,-265,196,-97,111,180,26,26,26,26,183,248,-89,-104,64,-97,111
27743,240,156,48,4,-168,96,-129,129,-129,129,139,-26,-201,188,240,4,-168
27749,-30,58,186,118,300,72,-64,-64,64,64,67,-154,-27,-66,30,-118,-300
27751,-232,-48,-36,-200,-160,80,42,42,42,42,80,-94,-24,-116,-232,-200,-160
27763,64,-181,118,143,-33,-102,208,-208,-208,208,52,268,-44,-172,-64,-143,33
27767,96,-208,180,-64,128,320,-247,247,-247,247,-89,-198,219,100,96,-64,128
27773,-282,110,-82,158,66,-240,-260,260,260,-260,238,-188,-254,-308,282,-158,-66
27779,-198,-192,-238,32,56,164,117,117,-117,-117,-20,-75,60,36,198,-32,-56
27791,-96,-182,-248,6,-12,120,-215,-215,-215,-215,-204,-90,-136,48,-96,6,-12
27793,-94,299,-162,-209,133,-146,-151,151,-151,151,212,41,52,-208,-94,-209,133
27799,-276,20,-214,-332,-120,-306,-32,-32,32,32,-186,-136,-246,276,276,332,120
27803,-116,142,-132,46,-66,108,49,-49,49,-49,-236,28,124,156,-116,46,-66
27809,-114,0,58,196,306,36,-180,-180,180,180,70,226,-246,-210,114,-196,-306
27817,86,-2,266,206,-266,226,169,-169,169,-169,-226,-13,-266,-16,86,206,-266
27823,28,-247,256,-67,119,-52,74,-74,74,-74,104,-34,-16,-316,28,-67,119
27827,-186,162,-150,-198,178,-188,207,-207,-207,207,176,-312,60,204,186,198,-178
27847,248,-217,-272,83,13,-224,260,-260,260,-260,160,52,136,-148,248,83,13
27851,-30,-96,30,276,-134,232,156,156,-156,-156,-76,180,252,148,30,-276,134
27883,4,304,238,200,124,46,104,-104,-104,104,-100,-244,-76,-268,-4,-200,-124
27893,266,-28,78,-288,294,-108,52,-52,-52,52,-262,-122,22,60,-266,288,-294
27901,62,165,94,117,117,30,-177,-177,-177,-177,-205,-323,-37,-142,62,117,117
27917,178,228,-298,236,-240,12,-78,78,78,-78,-12,-8,148,-12,-178,-236,240
27919,68,59,-322,35,29,146,-212,-212,212,212,-20,-167,220,-76,-68,-35,-29
27941,250,-58,6,-66,-62,106,26,26,26,26,74,239,-278,18,250,-66,-62
27943,28,-189,274,191,227,-334,-294,294,294,-294,24,128,136,-4,-28,-191,-227
27947,84,42,-8,102,-312,-12,-33,33,-33,33,207,-94,187,-108,84,102,-312
27953,190,-274,-218,-246,-204,-282,74,-74,74,-74,-237,91,-33,-20,190,-246,-204
27961,-176,-45,-98,-101,-323,118,117,117,-117,-117,206,-80,22,10,176,101,323
27967,-208,-97,-28,-13,-139,212,284,-284,284,-284,-14,-88,86,140,-208,-13,-139
27983,-242,18,138,134,324,-60,117,-117,-117,117,-276,-216,-132,-108,242,-134,-324
27997,-172,110,-62,-154,-122,214,178,-178,-178,178,17,-40,-181,-32,172,154,122
28001,70,122,202,-30,-10,-106,-190,-190,-190,-190,-20,178,40,162,70,-30,-10
28019,308,260,-204,-76,-140,-308,-208,-208,-208,-208,254,-116,26,-236,308,-76,-140
28027,-192,1,240,-3,-93,-12,-200,200,-200,200,44,-28,24,-124,-192,-3,-93
28031,144,-312,-236,12,70,-320,213,213,213,213,116,-126,120,-248,144,12,70
28051,-196,-164,20,284,-188,-8,-260,-260,-260,-260,-100,284,268,40,-196,284,-188
28057,-254,-253,-298,-233,65,-46,-22,22,-22,22,308,-170,-48,112,-254,-233,65
28069,-80,-185,-138,183,265,-146,119,119,-119,-119,-124,-114,-172,-138,80,-183,-265
28081,74,-29,-226,-101,143,-190,-77,-77,-77,-77,94,-207,-298,318,74,-101,143
28087,28,-296,78,-8,152,182,-208,208,208,-208,227,265,-63,52,-28,8,-152
28097,-94,-250,222,-198,-200,-86,-154,154,-154,154,-231,-31,-99,-196,-94,-198,-200
28099,80,-285,-230,155,-295,98,-156,-156,156,156,184,-151,16,-40,-80,-155,295
28109,262,90,46,222,288,-162,234,234,234,234,44,93,60,170,262,222,288
28111,-56,215,-150,-1,149,-166,208,208,-208,-208,-226,-23,-126,-268,56,1,-149
28123,-56,119,-264,-221,221,20,-106,106,-106,106,72,16,108,-292,-56,-221,221
28151,94,44,-194,120,186,108,-161,-161,161,161,279,-137,-111,48,-94,-120,-186
28163,-222,76,-258,-4,12,-276,-52,52,52,-52,132,32,-160,132,222,4,-12
28181,-30,210,-10,-150,270,210,156,156,156,156,-138,183,102,-110,-30,-150,270
28183,-136,301,212,249,131,-52,-86,86,-86,86,124,-160,-72,-268,-136,249,131
28201,-42,-287,-130,193,-207,-246,193,193,193,193,-302,-97,42,202,-42,193,-207
28211,-108,-24,-208,0,36,-252,-183,-183,-183,-183,-30,160,118,236,-108,0,36
28219,-320,-215,168,-247,293,32,-62,-62,-62,-62,-12,-312,260,-40,-320,-247,293
28229,-6,-204,-190,152,-130,320,156,156,-156,-156,-55,-328,39,162,6,-152,130
28277,-258,-166,-138,-246,174,-336,-104,104,104,-104,114,-216,-278,268,258,246,-174
28279,-320,8,272,248,-116,-116,50,50,50,50,11,-34,115,4,-320,248,-116
28283,-30,-240,-206,-152,172,-128,9,-9,-9,9,-300,81,-24,36,30,152,-172
28289,-50,-134,-18,-234,228,102,130,130,130,130,190,-294,26,-174,-50,-234,228
28297,58,-7,-170,293,167,-214,-49,49,-49,49,-34,311,106,8,58,293,167
28307,70,308,-162,-260,184,112,307,-307,-307,307,174,-203,162,-148,-70,260,-184
28309,-36,5,-74,125,-141,282,-191,-191,191,191,-44,-164,-288,-198,36,-125,141
28319,122,50,-266,-26,-184,200,-104,-104,104,104,-27,75,-93,288,-122,26,184
28349,-258,294,-258,-310,-84,-90,42,42,42,42,-126,-135,66,70,-258,-310,-84
28351,-196,32,262,48,52,106,-260,-260,260,260,-274,79,-158,-316,196,-48,-52
28387,-228,199,-186,-309,-17,214,-208,208,208,-208,-35,-224,-113,252,228,309,17
28393,-262,-153,-46,43,-271,-118,-222,222,-222,222,120,89,8,-272,-262,43,-271
28403,190,-66,234,-90,-234,-204,39,-39,-39,39,-6,-147,282,148,-190,90,234
28409,250,-260,-122,-152,110,194,-80,-80,-80,-80,-66,-213,190,186,250,-152,110
28411,-52,103,-278,175,-275,-242,-190,-190,190,190,190,107,290,-272,52,-175,275
28429,120,171,-274,-13,9,-234,-309,-309,309,309,-112,242,-96,210,-120,13,-9
28433,334,96,-306,-64,88,-296,-234,234,234,-234,-168,190,92,28,-334,64,-88
28439,54,-132,210,-60,160,184,-195,-195,195,195,-183,231,-9,48,-54,60,-160
28447,-68,157,168,113,-229,-28,238,-238,238,-238,10,-72,-306,332,-68,113,-229
28463,-186,-6,-2,54,216,48,39,-39,-39,39,68,-55,156,292,186,-54,-216
28477,28,-79,-246,-283,101,-82,286,-286,-286,286,205,-254,-73,128,-28,283,-101
28493,-130,-114,-78,-54,156,-234,-84,84,-84,84,-247,171,-211,-100,-130,-54,156
28499,204,-284,56,-176,94,76,4,4,4,4,178,60,278,108,204,-176,94
28513,50,331,158,-169,61,46,-191,191,-191,191,180,74,232,-16,50,-169,61
28517,270,-292,-10,-108,-200,208,316,-316,-316,316,-142,-198,174,12,-270,108,200
28537,-168,-22,-70,-86,-242,298,-2,2,2,-2,-26,-152,234,-96,168,86,242
28541,-6,30,202,-78,-244,176,-234,-234,234,234,219,306,237,198,6,78,244
28547,44,-226,184,-62,-112,-292,83,-83,83,-83,180,-264,-204,-268,44,-62,-112
28549,-102,-213,-166,91,39,-102,261,261,261,261,149,330,-51,198,-102,91,39
28559,138,194,50,-234,232,-188,-29,-29,29,29,-93,49,269,40,-138,234,-232
28571,260,-116,252,120,-42,180,-65,-65,-65,-65,96,282,-180,124,260,120,-42
28573,-290,262,-142,222,-278,226,226,-226,226,-226,200,-285,-56,256,-290,222,-278
28579,40,109,-14,-123,-89,-134,20,20,-20,-20,40,-24,-96,152,-40,123,89
28591,-64,59,96,67,-145,-244,-232,-232,-232,-232,108,-16,-212,52,-64,67,-145
28597,122,210,138,-22,102,-330,-150,150,-150,150,98,175,-158,-280,122,-22,102
28603,-316,196,92,100,12,-204,-74,74,-74,74,-160,-20,260,316,-316,100,12
28607,42,212,-38,168,-246,0,-272,272,272,-272,74,-88,198,-52,-42,-168,246
28619,-238,-6,126,-102,110,-136,-96,-96,96,96,-221,-213,101,-284,238,102,-110
28621,-16,315,-218,235,81,198,186,186,-186,-186,-246,10,58,-50,16,-235,-81
28627,296,135,-100,219,-95,16,-78,78,-78,78,-272,-54,80,260,296,219,-95
28631,42,90,-194,-6,-42,192,0,0,0,0,72,-87,-320,128,-42,6,42
28643,-252,-142,192,38,84,-156,-91,91,-91,91,-93,200,-129,12,-252,38,84
28649,-26,242,-126,46,-60,-234,-202,-202,-202,-202,-272,213,-192,-90,-26,46,-60
28657,-8,-49,-54,91,-261,-126,247,-247,-247,247,310,28,266,-208,8,-91,261
28661,-262,-92,314,-112,262,-206,250,250,250,250,260,51,-20,-146,-262,-112,262
28663,-232,48,-42,176,224,2,-312,312,312,-312,-25,88,141,-4,232,-176,-224
28669,130,206,-154,286,130,-242,11,11,11,11,62,79,70,-190,130,286,130
28687,-292,-256,272,-192,240,-132,-124,124,-124,124,-158,-84,-50,-116,-292,-192,240
28697,262,90,46,234,-282,120,-138,138,138,-138,-114,-28,-18,-268,-262,-234,282
28703,8,-174,-140,-246,70,-320,-135,135,-135,135,281,276,189,-244,8,-246,70
28711,304,-163,-18,37,71,-154,130,130,-130,-130,120,280,8,148,-304,-37,-71
28723,-264,272,-230,296,-188,214,-182,182,182,-182,-276,252,4,4,264,-296,188
28729,-214,-151,250,-31,-71,-170,125,125,125,125,-187,-71,157,86,-214,-31,-71
28751,-86,272,-78,-168,-100,-244,-191,-191,191,191,128,-144,-312,-40,86,168,100
28753,-290,-314,194,310,110,122,-131,131,-131,131,-290,-201,114,256,-290,310,110
28759,44,139,76,259,-185,28,-200,-200,-200,-200,147,70,-125,-140,44,259,-185
28771,152,-189,-70,-213,65,-118,0,0,0,0,302,-204,-10,176,-152,213,-65
28789,-96,283,14,139,-7,-10,155,155,-155,-155,8,-326,44,-118,96,-139,7
28793,-126,-126,-306,246,-124,-124,-234,234,234,-234,-50,134,-110,-204,126,-246,124
28807,36,-136,60,-96,-144,-216,26,-26,26,-26,170,318,-258,156,36,-96,-144
28813,-20,-215,194,-43,125,-58,299,-299,-299,299,239,140,-67,-160,20,43,-125
28817,-126,-184,-14,-24,112,58,-94,94,-94,94,233,-102,-123,156,-126,-24,112
28837,-6,-277,182,-249,-3,66,-73,73,-73,73,28,-241,124,-168,-6,-249,-3
28843,-332,309,4,-31,-89,-116,-114,114,-114,114,-34,24,-66,-132,-332,-31,-89
28859,140,-62,-68,-6,-258,108,-164,-164,-164,-164,-176,92,-148,20,140,-6,-258
28867,68,-81,-314,299,-221,238,78,-78,-78,78,315,20,-215,140,-68,-299,221
28871,-118,-270,-6,-130,260,-196,-273,-273,273,273,51,187,101,240,118,130,-260
28879,-64,-235,-62,21,-113,-230,-26,-26,26,26,-14,19,90,28,64,-21,113
28901,-2,6,234,90,188,-100,234,234,-234,-234,-177,-256,57,306,2,-90,-188
28909,-214,-283,-46,-155,-103,-178,-97,-97,-97,-97,198,213,-330,254,-214,-155,-103
28921,26,-59,278,-107,-247,98,-215,-215,-215,-215,-94,202,-254,-122,26,-107,-247
28927,8,-272,-302,-240,80,-298,182,-182,-182,182,-5,-296,17,100,-8,240,-80
28933,44,202,122,-134,-106,14,299,-299,-299,299,-227,-156,-73,32,-44,134,106
28949,38,-56,-246,284,2,-148,140,140,-140,-140,171,-214,-67,66,-38,-284,-2
28961,-330,210,106,-162,-260,-2,150,150,150,150,132,-19,76,34,-330,-162,-260
28979,94,120,-10,120,240,-36,195,195,-195,-195,63,-209,-95,252,-94,-120,-240
29009,-206,102,-126,166,266,-64,234,234,-234,-234,-98,180,-158,-98,206,-166,-266
29017,-322,47,-206,75,21,-282,-247,247,-247,247,-92,-154,-268,-64,-322,75,21
29021,-90,288,66,132,-222,-228,-150,-150,150,150,-141,298,253,90,90,-132,222
29023,36,197,126,57,-251,-26,-104,104,104,-104,-31,-97,131,60,-36,-57,251
29027,102,114,-302,-186,-252,-300,-75,75,75,-75,-156,57,208,12,-102,186,252
29033,270,-308,106,-240,-170,46,-128,128,-128,128,-234,-273,-218,-108,270,-240,-170
29059,76,268,292,-260,-216,120,-2,-2,-2,-2,-17,-94,143,-80,76,-260,-216
29063,-138,228,-158,-168,-126,-84,147,-147,-147,147,-24,125,-60,228,138,168,126
29077,-170,293,-74,121,-145,86,-91,91,-91,91,-38,-186,142,144,-170,121,-145
29101,-64,-137,78,-1,181,-242,14,14,-14,-14,-94,-160,290,46,64,1,-181
29123,-196,34,-276,26,-82,-172,-95,95,-95,95,-47,106,-275,156,-196,26,-82
29129,-90,-4,214,-180,-124,-274,218,218,218,218,250,33,-78,-282,-90,-180,-124
29131,236,43,30,-5,-35,130,146,146,-146,-146,-44,-116,124,-128,-236,5,35
29137,-122,-302,94,82,-62,-158,37,-37,37,-37,-24,193,88,32,-122,82,-62
29147,-220,-138,36,-86,208,-140,168,-168,168,-168,-129,336,171,228,-220,-86,208
29153,246,-206,-146,330,-246,144,116,-116,-116,116,-226,-58,294,236,-246,-330,246
29167,272,-49,238,-221,-269,-182,208,-208,-208,208,181,139,-217,-92,-272,221,269
29173,-166,19,178,143,-59,-326,103,-103,103,-103,284,13,-16,200,-166,143,-59
29179,-56,13,-82,53,139,-146,-130,-130,130,130,140,-209,-100,56,56,-53,-139
29191,68,-263,-166,153,-205,-106,-226,-226,226,226,-12,284,-56,-292,-68,-153,205
29201,6,106,222,-198,114,-138,208,208,208,208,74,217,-102,18,6,-198,114
29207,-40,244,-24,92,192,0,88,-88,88,-88,168,10,0,84,-40,92,192
29209,-128,230,-26,-186,310,-194,13,13,-13,-13,256,-110,-112,-38,128,186,-310
29221,-142,-11,-102,301,-187,-58,-137,-137,-137,-137,-138,-319,-202,-26,-142,301,-187
29231,-114,302,98,86,-58,248,235,235,-235,-235,-208,-105,0,72,114,-86,58
29243,-186,296,110,-272,124,16,169,-169,-169,169,94,17,-118,-172,186,272,-124
29251,40,-311,-144,-191,-195,-24,52,52,52,52,152,-118,-56,-184,40,-191,-195
29269,152,111,46,95,-51,-42,-213,-213,213,213,-78,-164,38,230,-152,-95,51
29287,-48,-33,206,91,295,34,78,-78,-78,78,47,-167,-179,180,48,-91,-295
29297,-290,-226,-186,-330,206,104,100,-100,-100,100,-142,-222,-138,-156,290,330,-206
29303,16,176,24,264,-276,120,-157,157,-157,157,-211,-60,129,-260,16,264,-276
29311,208,203,156,-125,-165,-144,-328,-328,-328,-328,228,-46,-76,116,208,-125,-165
29327,56,52,108,60,-208,32,-65,65,-65,65,-71,162,245,-92,56,60,-208
29333,-210,224,182,144,-32,184,280,-280,-280,280,-54,-130,30,-124,210,-144,32
29339,-234,-120,146,-156,78,120,153,153,-153,-153,25,-67,231,-108,234,156,-78
29347,172,247,-150,307,-97,242,-52,52,52,-52,-43,231,55,-260,-172,-307,97
29363,148,114,-252,306,10,316,81,-81,81,-81,-105,-142,3,-84,148,306,10
29383,-32,41,16,77,215,176,230,-230,230,-230,-8,194,-208,20,-32,77,215
29387,110,-312,-286,204,270,-252,-183,183,183,-183,72,-252,-136,156,-110,-204,-270
29389,126,-249,238,-233,-157,14,-78,-78,-78,-78,-65,-270,87,-114,126,-233,-157
29399,86,72,110,200,-8,220,117,117,-117,-117,75,31,285,40,-86,-200,8
29401,-164,-115,230,-211,315,-150,-65,-65,65,65,224,-174,100,-266,164,211,-315
29411,-222,-22,-138,222,-224,112,169,169,-169,-169,-244,188,212,-132,222,-222,224
29423,216,-210,204,-306,-234,192,-24,24,-24,24,-135,166,-227,236,216,-306,-234
29429,246,74,-206,-246,-206,118,110,110,110,110,256,145,-72,-66,246,-246,-206
29437,-148,-251,58,-55,37,118,-97,97,97,-97,-191,168,-53,208,148,55,-37
29443,-184,-27,230,-31,-107,-182,78,-78,-78,78,60,-83,-84,116,184,31,107
29453,226,-100,-266,92,-100,-148,238,-238,-238,238,76,270,240,300,-226,-92,100
29473,236,-194,-182,174,-198,150,-91,91,91,-91,65,134,-61,296,-236,-174,198
29483,36,212,-136,-136,86,308,-148,148,-148,148,-249,-24,-93,220,36,-136,86
29501,102,-140,-70,56,-30,174,-26,-26,-26,-26,-150,-95,-162,186,102,56,-30
29527,184,244,132,-340,-40,-52,-26,26,-26,26,92,-270,196,-244,184,-340,-40
29531,114,-150,-30,30,64,-260,9,9,-9,-9,7,207,185,252,-114,-30,-64
29537,-198,-154,-302,-110,172,-110,272,-272,272,-272,-147,218,-119,252,-198,-110,172
29567,-106,44,-42,-176,-62,-128,52,-52,-52,52,-222,-3,114,-180,106,176,62
29569,260,-134,-146,258,158,-46,131,131,-131,-131,-334,268,170,-194,-260,-258,-158
29573,118,22,102,114,140,-16,-94,94,94,-94,18,-312,-102,60,-118,-114,-140
29581,-172,245,-42,53,-101,10,73,73,-73,-73,240,-260,220,254,172,-53,101
29587,232,41,-224,237,199,-188,86,-86,86,-86,324,-120,320,212,232,237,199
29599,-36,-177,182,-185,221,146,234,234,-234,-234,164,31,-116,108,36,185,-221
29611,-220,17,-220,25,37,88,20,20,20,20,175,-34,-25,-112,-220,25,37
29629,36,-83,86,-307,203,-190,-91,-91,91,91,-178,-332,-194,18,-36,307,-203
29633,66,-4,246,-24,-290,-92,34,-34,-34,34,-18,140,-178,-116,-66,24,290
29641,-202,-175,-266,265,-299,-26,170,170,170,170,-122,209,-242,-262,-202,265,-299
29663,-264,194,148,-234,-188,136,149,-149,149,-149,-136,58,192,60,-264,-234,-188
29669,-218,252,102,80,90,-18,108,108,108,108,154,-183,42,238,-218,80,90
29671,-40,65,58,161,331,106,-176,-176,176,176,-62,-112,-158,-244,40,-161,-331
29683,312,-235,248,-31,-221,-44,158,-158,158,-158,-32,56,136,-228,312,-31,-221
29717,94,-98,202,250,236,-10,-44,44,-44,44,-33,311,-237,100,94,250,236
29723,18,108,102,12,-84,-36,-273,273,273,-273,-176,-279,-104,-204,-18,-12,84
29741,-178,-70,-198,-126,-90,174,-58,-58,-58,-58,-76,-171,104,-90,-178,-126,-90
29753,218,-152,138,-76,-322,-94,-146,146,-146,146,-19,141,169,-180,218,-76,-322
29759,290,-134,6,30,64,256,-208,-208,208,208,-88,207,48,248,-290,-30,-64
29761,-2,110,274,-74,-42,-30,-106,-106,-106,-106,-206,-299,322,46,-2,-74,-42
29789,126,60,-294,-168,114,-60,156,156,-156,-156,-165,-296,-75,10,-126,168,-114
29803,-72,-220,-186,12,204,-198,-248,248,248,-248,285,156,319,180,72,-12,-204
29819,252,-48,12,-132,-14,-116,-45,-45,-45,-45,-156,-28,-172,180,252,-132,-14
29833,-16,-41,154,179,99,-174,-169,169,169,-169,106,-54,-194,-272,16,-179,-99
29837,-322,80,142,-96,-32,-80,28,-28,-28,28,318,-288,34,-60,322,96,32
29851,-208,117,200,-179,45,-168,0,0,0,0,127,-306,231,-48,-208,-179,45
29863,-272,-87,58,181,205,46,210,-210,-210,210,35,-11,-199,-84,272,-181,-205
29867,-162,58,-98,-218,64,88,260,-260,-260,260,184,303,-164,-68,162,218,-64
29873,-10,46,-78,-318,192,318,166,-166,166,-166,43,-177,-225,92,-10,-318,192
29879,54,-270,-130,202,-174,180,-312,-312,312,312,271,-69,-207,320,-54,-202,174
29881,-68,-83,190,-43,287,-214,-169,-169,169,169,-12,232,-272,-26,68,43,-287
29917,-138,-202,-194,-178,-86,322,158,-158,158,-158,-30,-83,122,96,-138,-178,-86
29921,150,142,82,-42,70,-284,230,230,-230,-230,-150,90,-266,242,-150,42,-70
29927,-24,-72,-72,-132,-278,232,195,-195,195,-195,-143,-52,45,228,-24,-132,-278
29947,-36,131,-34,-217,255,-42,-104,104,104,-104,-11,79,23,-228,36,217,-255
29959,-140,-291,142,29,-5,-14,66,66,-66,-66,206,-184,6,-172,140,-29,5
29983,32,-283,-102,49,-67,-250,52,-52,-52,52,-131,-176,-129,-292,-32,-49,67
29989,-244,93,94,101,-65,178,-75,-75,75,75,-180,62,20,170,244,-101,65
30011,134,278,234,-318,-144,-120,325,325,-325,-325,225,-243,-209,316,-134,318,144
30013,186,326,14,254,-182,-206,65,-65,65,-65,-132,59,104,64,186,254,-182
30029,-82,126,90,-122,138,78,78,78,78,78,-318,166,-242,102,-82,-122,138
30047,240,92,44,-180,324,120,-145,145,-145,145,267,-98,-273,148,240,-180,324
30059,36,72,-64,32,92,-196,165,165,165,165,166,130,174,-156,36,32,92
30071,-334,96,206,84,-30,-96,249,249,-249,-249,291,328,141,88,334,-84,30
30089,298,38,-158,242,48,0,-92,-92,92,92,-158,42,-266,150,-298,-242,-48
30091,-232,76,112,300,-212,-320,10,10,10,10,-115,-20,69,-136,-232,300,-212
30097,4,-331,-182,-175,41,278,325,-325,-325,325,157,122,-73,-88,-4,175,-41
30103,28,-107,-10,41,17,230,-178,178,178,-178,91,-61,73,140,-28,-41,-17
30109,-286,163,-114,35,27,66,-26,-26,-26,-26,98,-131,-62,-238,-286,35,27
30113,-226,-16,-290,-196,74,272,-26,26,26,-26,180,300,-228,-100,226,196,-74
30119,-230,-182,-174,-30,114,228,-52,-52,52,52,-65,-227,17,96,230,30,-114
30133,-110,46,122,-106,34,214,-86,86,-86,86,-98,-101,-206,112,-110,-106,34
30137,-282,-214,238,-334,-186,198,-286,286,-286,286,3,-13,23,108,-282,-334,-186
30139,188,47,-222,71,81,-258,-110,-110,110,110,-284,-151,-12,-312,-188,-71,-81
30161,78,-168,-274,140,-82,-82,-168,-168,-168,-168,-12,-179,-80,338,78,140,-82
30169,210,86,-170,-170,-74,10,-133,-133,-133,-133,-150,-30,226,-38,210,-170,-74
30181,100,78,270,326,-198,66,78,78,-78,-78,-206,-244,190,-38,-100,-326,198
30187,12,137,-228,-187,163,-284,-40,40,-40,40,226,-18,-226,-12,12,-187,163
30197,-118,-232,270,204,-58,-28,-260,260,260,-260,62,306,-186,244,118,-204,58
30203,108,-310,-224,2,134,20,65,-65,65,-65,135,-72,-69,44,108,2,134
30211,132,103,132,-289,91,-8,166,166,166,166,19,-148,-237,-240,132,-289,91
30223,232,-235,-234,-143,-151,314,-104,104,104,-104,233,-96,291,268,-232,143,151
30241,210,111,-142,167,-237,-78,-9,-9,-9,-9,-199,-57,-119,270,210,167,-237
30253,-256,-5,26,-337,3,18,41,-41,-41,41,167,-336,-99,-120,256,337,-3
30259,-40,-191,22,-71,-245,-146,290,290,-290,-290,126,35,110,-224,40,71,245
30269,66,-94,250,246,104,272,-110,-110,110,110,-194,-32,210,170,-66,-246,-104
30271,240,64,-26,-176,-32,-50,-208,-208,208,208,108,32,-16,108,-240,176,32
30293,-42,112,-210,132,-150,-18,-56,56,-56,56,305,-158,-115,60,-42,132,-150
30307,272,-147,-184,129,267,-60,234,-234,234,-234,284,-128,100,4,272,129,267
30313,-26,-122,-154,294,-290,-134,-209,209,-209,209,64,73,-92,344,-26,294,-290
30319,-164,124,-164,-260,80,284,130,130,130,130,8,-262,152,-20,-164,-260,80
30323,-138,-138,-6,-14,-12,324,-183,183,183,-183,-102,-143,-270,276,138,14,12
30341,78,-52,-78,-208,-6,-18,44,44,44,44,-150,109,110,18,78,-208,-6
30347,-206,38,278,126,-34,68,-137,137,137,-137,-84,163,32,-308,206,-126,34
30367,76,-56,316,184,-288,288,208,-208,208,-208,-80,-202,-20,-52,76,184,-288
30389,266,22,-182,66,72,-240,26,26,-26,-26,9,-102,-57,114,-266,-66,-72
30391,8,41,-56,169,69,-60,188,188,188,188,-49,226,263,-196,8,169,69
30403,-228,-11,-156,-207,-161,-44,-224,224,-224,224,-136,294,148,60,-228,-207,-161
30427,12,-148,-178,-4,36,318,-248,248,248,-248,-28,148,44,252,-12,4,-36
30431,122,-166,202,-242,-232,20,-65,-65,65,65,-232,133,96,-120,-122,242,232
30449,-42,-180,190,-184,54,78,-264,-264,-264,-264,272,-195,100,258,-42,-184,54
30467,-306,112,34,88,300,36,308,-308,-308,308,146,84,94,188,306,-88,-300
30469,10,-190,-50,210,166,190,-7,-7,-7,-7,319,-238,167,74,10,210,166
30491,298,-72,238,240,228,96,195,195,-195,-195,-304,245,192,60,-298,-240,-228
30493,-24,-34,218,-82,-134,226,-143,143,143,-143,-54,-212,302,-264,24,82,134
30497,-110,-62,206,-266,108,258,-44,44,-44,44,45,-7,265,220,-110,-266,108
30509,46,-260,-334,44,12,132,140,140,-140,-140,105,328,55,-154,-46,-44,-12
30517,-96,242,-22,50,154,-86,13,-13,-13,13,-141,232,-143,216,96,-50,-154
30529,-192,178,134,274,194,-178,137,137,-137,-137,132,-160,292,-162,192,-274,-194
30539,-78,296,286,0,-332,88,145,145,-145,-145,156,60,12,156,78,0,332
30553,262,289,-10,-123,111,246,-269,269,-269,269,-272,38,280,-216,262,-123,111
30557,186,-180,-330,172,332,-196,-300,300,300,-300,-150,-142,-298,116,-186,-172,-332
30559,284,95,324,63,-181,-220,338,338,338,338,-283,-266,-283,60,284,63,-181
30577,62,23,62,203,113,158,-259,259,-259,259,-26,50,-30,16,62,203,113
30593,222,-70,-126,42,-214,38,26,-26,26,-26,-57,-49,-29,-148,222,42,-214
30631,-252,-16,-44,152,-64,-316,212,212,212,212,-33,4,-305,-292,-252,152,-64
30637,98,199,-82,11,-307,218,-62,62,-62,62,54,203,-302,40,98,11,-307
30643,-144,-7,-102,45,109,190,-2,2,2,-2,-209,11,-163,36,144,-45,-109
30649,32,-273,230,-57,-179,-170,273,273,-273,-273,256,-192,-136,298,-32,57,179
30661,-320,35,78,-245,-15,-90,-182,-182,182,182,202,56,-262,230,320,245,15
30671,-24,62,-112,-66,-282,-72,212,212,212,212,192,92,228,-200,-24,-66,-282
30677,-74,122,-150,126,-228,-234,-58,58,-58,58,77,-86,129,-196,-74,126,-228
30689,-18,-316,14,328,-198,-114,104,104,104,104,78,81,66,-34,-18,328,-198
30697,182,-167,106,37,283,-86,223,-223,223,-223,-72,-269,-204,-184,182,37,283
30703,-144,33,260,-235,35,-148,162,-162,162,-162,-188,-56,28,-76,-144,-235,35
30707,20,-260,140,-204,312,204,-53,53,-53,53,-255,-18,-147,228,20,-204,312
30713,170,244,-2,-120,-198,324,104,-104,-104,104,174,-126,282,-92,-170,120,198
30727,-268,-232,-18,-128,-232,-154,160,-160,-160,160,-80,-67,128,4,268,128,232
30757,-250,97,-278,5,-141,-102,229,-229,229,-229,-112,323,-28,-112,-250,5,-141
30763,284,36,74,68,-76,-286,6,-6,-6,6,77,308,159,-140,-284,-68,76
30773,206,100,-82,-256,30,-240,-208,208,208,-208,170,102,-142,-236,-206,256,-30
30781,210,47,-10,-97,155,-250,149,149,149,149,85,-345,197,78,210,-97,155
30803,-174,-264,78,-336,-60,-84,273,-273,-273,273,190,195,94,-300,174,336,60
30809,10,-300,-170,176,158,2,-312,-312,-312,-312,-94,10,50,214,10,176,158
30817,-92,-238,290,-14,142,94,-182,182,182,-182,-147,-6,-217,-168,92,14,-142
30829,264,-129,-50,71,-179,-50,-78,-78,78,78,16,-284,20,114,-264,-71,179
30839,-56,90,-132,-38,186,-48,9,9,9,9,18,-118,-10,200,-56,-38,186
30841,-140,-102,-42,226,166,34,78,78,-78,-78,-226,-340,-30,-170,140,-226,-166
30851,-70,60,142,-184,-110,328,-132,-132,132,132,36,-163,-284,204,70,184,110
30853,-90,175,-118,107,221,-238,-65,65,-65,65,46,331,194,88,-90,107,221
30859,-148,-55,-276,-31,157,232,-280,-280,-280,-280,95,-310,-73,-80,-148,-31,157
30869,126,2,26,-150,-270,132,286,286,-286,-286,-330,-224,122,-78,-126,150,270
30871,-132,-83,-20,133,-159,228,250,250,250,250,88,-318,-160,-108,-132,133,-159
30881,162,246,218,146,144,312,156,156,-156,-156,174,-96,162,-78,-162,-146,-144
30893,-246,174,-146,-290,274,-332,-156,156,156,-156,120,-216,-56,148,246,290,-274
30911,-88,-208,96,-140,-186,72,-19,-19,-19,-19,-150,-234,-150,200,-88,-140,-186
30931,160,132,-100,148,-132,-252,342,342,342,342,-179,208,229,80,160,148,-132
30937,166,311,170,115,-267,210,293,-293,293,-293,328,-25,-292,160,166,115,-267
30941,6,70,254,-70,-36,-114,-248,-248,-248,-248,112,-123,-288,266,6,-70,-36
30949,-90,255,250,-281,199,94,81,81,81,81,226,-22,-14,170,-90,-281,199
30971,138,24,-178,256,-308,-8,-123,-123,123,123,-11,-143,115,276,-138,-256,308
30977,74,-132,-258,-36,132,36,198,-198,-198,198,-168,-12,12,-28,-74,36,-132
30983,264,-120,-156,-268,-154,296,-180,180,-180,180,-139,166,249,-132,264,-268,-154
31013,322,-108,-106,-60,132,-276,-312,312,312,-312,80,94,164,52,-322,60,-132
31019,300,12,208,-312,-210,204,51,51,51,51,-288,-200,284,-204,300,-312,-210
31033,56,74,-174,-262,-258,-222,223,-223,-223,223,91,-248,1,-224,-56,262,258
31039,280,264,30,0,0,174,282,282,-282,-282,-64,-127,12,-204,-280,0,0
31051,-32,148,-98,-260,52,-218,-130,-130,130,130,-224,152,136,224,32,260,-52
31063,-68,71,90,-325,-81,-54,226,-226,-226,226,120,-84,-16,-244,68,325,81
31069,74,-263,258,-247,-151,62,151,151,151,151,243,-119,-181,194,74,-247,-151
31079,-112,-146,-212,186,-128,-296,-59,-59,-59,-59,144,-126,-24,200,-112,186,-128
31081,296,-10,-2,182,86,86,133,133,-133,-133,272,-154,-140,314,-296,-182,-86
31091,-34,-130,42,6,-306,-264,-212,-212,212,212,244,-35,100,-260,34,-6,306
31121,-242,-68,74,-180,108,198,112,112,112,112,-90,94,322,-34,-242,-180,108
31123,-104,303,-164,99,153,-168,-156,156,-156,156,-50,220,-334,-260,-104,99,153
31139,-60,-40,-20,-4,94,-92,197,197,197,197,284,-184,108,116,-60,-4,94
31147,100,-291,-256,33,179,152,138,-138,138,-138,-182,78,-266,-140,100,33,179
31151,-48,-30,-132,-234,144,-120,-321,-321,-321,-321,34,274,14,-120,-48,-234,144
31153,-220,193,-262,133,-135,-114,266,-266,-266,266,-26,-114,186,72,220,-133,135
31159,88,-240,102,88,-280,14,78,78,-78,-78,6,-107,142,-92,-88,-88,280
31177,90,-223,-298,5,7,202,-61,61,-61,61,154,-218,-134,-168,90,5,7
31181,66,0,-222,168,-300,0,-234,-234,234,234,-254,-266,294,-282,-66,-168,300
31183,-296,56,-296,280,-64,272,-16,16,-16,16,220,-316,184,-172,-296,280,-64
31189,-204,-71,278,-199,-181,314,26,26,-26,-26,-44,308,128,54,204,199,181
31193,54,-6,-34,-138,-152,16,252,-252,-252,252,-228,48,244,-60,-54,138,152
31219,-156,9,250,-239,-49,230,-294,-294,294,294,130,-199,182,-136,156,239,49
31223,-8,24,156,48,36,72,-72,72,-72,72,101,-100,-231,-116,-8,48,36
31231,272,208,346,184,-296,-62,-136,-136,136,136,-160,-285,124,-132,-272,-184,296
31237,16,170,-14,210,-86,-38,286,-286,-286,286,274,112,-98,8,-16,-210,86
31247,94,-24,-318,-108,-142,-28,303,-303,-303,303,102,16,14,-276,-94,108,142
31249,50,-298,-250,-90,-274,278,110,110,110,110,46,91,110,46,50,-90,-274
31253,30,-264,334,-252,-322,-178,-180,180,-180,180,-321,-221,35,36,30,-252,-322
31259,-186,30,258,198,190,-248,-207,-207,207,207,-251,-48,-285,-300,186,-198,-190
31267,308,69,-166,-287,-55,-46,-234,234,234,-234,315,237,-23,28,-308,287,55
31271,-66,-330,-298,-210,126,-108,-96,-96,96,96,69,21,-261,216,66,210,-126
31277,-6,-90,-178,-26,158,290,18,-18,18,-18,2,13,306,-124,-6,-26,158
31307,36,188,-228,-240,134,308,-295,295,-295,295,133,302,25,-252,36,-240,134
31319,-66,-216,-234,-256,-276,-300,-288,-288,288,288,243,-75,-155,-16,66,256,276
31321,-230,97,-182,-39,65,38,-119,-119,-119,-119,61,137,-19,166,-230,-39,65
31327,-260,-263,164,-107,347,8,-254,254,-254,254,26,152,-2,124,-260,-107,347
31333,70,13,6,-223,231,342,334,-334,334,-334,-48,-54,164,176,70,-223,231
31337,-226,-4,78,168,-18,120,118,-118,-118,118,-302,252,-126,188,226,-168,18
31357,-182,-191,30,-347,-217,-142,-287,287,-287,287,-48,-113,208,-272,-182,-347,-217
31379,180,-58,68,234,-20,220,104,104,104,104,-228,126,-260,-284,180,234,-20
31387,-112,-65,-238,-165,-101,214,260,-260,-260,260,-236,173,220,156,112,165,101
31391,104,-10,60,134,-114,-168,221,221,221,221,304,-82,-16,248,104,134,-114
31393,-164,-19,82,-79,33,54,-299,299,299,-299,37,-264,239,-152,164,79,-33
31397,198,-108,-82,-196,16,-296,-24,24,24,-24,-198,248,294,180,-198,196,-16
31469,18,76,-30,-224,-62,298,-302,-302,-302,-302,-180,-45,-304,198,18,-224,-62
31477,266,82,10,162,-182,214,-245,245,-245,245,242,143,190,-248,266,162,-182
31481,150,-348,-134,-264,110,116,-48,-48,48,48,291,-150,101,-10,-150,264,-110
31489,-174,87,-14,127,-309,-174,-165,-165,-165,-165,-329,99,279,210,-174,127,-309
31511,192,-70,184,-62,-258,-96,-88,-88,-88,-88,156,-108,-52,240,192,-62,-258
31513,-246,-302,-74,-182,-266,-86,103,-103,103,-103,-270,-314,-182,-312,-246,-182,-266
31517,146,274,198,298,-182,340,-124,124,124,-124,164,96,24,108,-146,-298,182
31531,56,224,-118,-240,-60,-6,130,130,-130,-130,338,-75,-50,296,-56,240,60
31541,102,-78,-74,250,70,94,-204,-204,-204,-204,-38,193,130,-66,102,250,70
31543,188,-64,-54,16,-16,-166,-332,332,332,-332,-295,261,-157,76,-188,-16,16
31547,-116,122,156,182,-184,-52,-172,172,-172,172,-60,-68,-172,164,-116,182,-184
31567,28,-288,96,-80,312,-108,264,-264,264,-264,-250,-124,82,-292,28,-80,312
31573,-154,-189,226,207,73,70,75,-75,75,-75,-86,257,38,152,-154,207,73
31583,114,-264,-114,-108,-254,-164,-96,96,96,-96,-306,113,34,-348,-114,108,254
31601,-62,84,-246,-60,-12,-336,-198,-198,198,198,299,198,-275,-30,62,60,12
31607,-248,190,-252,302,214,64,-143,143,-143,143,168,10,264,308,-248,302,214
31627,116,101,326,209,37,310,-26,26,26,-26,315,145,145,-196,-116,-209,-37
31643,236,324,156,244,124,-212,-273,273,-273,273,68,196,-4,12,236,244,124
31649,-314,-4,-198,148,-48,300,286,286,-286,-286,-31,-78,207,-318,314,-148,48
31657,-188,249,154,213,-131,-74,258,-258,-258,258,-214,-268,-282,-88,188,-213,131
31663,-192,-175,-146,301,-223,-214,130,-130,-130,130,175,280,29,-84,192,-301,223
31667,252,78,-288,182,-30,252,177,-177,177,-177,-159,-130,-147,-236,252,182,-30
31687,-208,328,2,-24,248,-154,260,-260,-260,260,-8,143,-192,244,208,24,-248
31699,136,280,154,200,-180,162,-46,-46,46,46,74,-185,-242,200,-136,-200,180
31721,-50,-66,-250,-222,156,198,78,78,78,78,0,-59,-92,-42,-50,-222,156
31723,16,29,100,329,-141,168,152,-152,152,-152,-198,228,322,236,16,329,-141
31727,186,116,-46,60,200,-88,-299,299,299,-299,-116,-165,-48,332,-186,-60,-200
31729,242,181,210,-299,137,146,13,13,13,13,-59,-277,101,130,242,-299,137
31741,-4,185,-306,73,-325,242,169,169,-169,-169,-138,300,154,226,4,-73,325
31751,158,-20,102,-8,266,-124,59,59,-59,-59,-32,27,200,248,-158,8,-266
31769,-210,-78,66,146,210,-66,-156,-156,-156,-156,-114,-14,-170,278,-210,146,210
31771,-96,-81,76,79,-101,52,156,156,156,156,-280,76,152,0,-96,79,-101
31793,-78,-270,174,-266,84,156,-312,312,312,-312,20,196,-184,-204,78,266,-84
31799,-232,42,100,6,-140,-152,-129,-129,-129,-129,-186,-306,90,24,-232,6,-140
31817,18,-138,-234,318,38,-292,-312,312,312,-312,-22,-156,122,20,-18,-318,-38
31847,72,44,-180,-64,-330,-120,-253,253,-253,253,-57,-250,-117,-92,72,-64,-330
31849,-202,209,-178,-215,145,10,-190,-190,-190,-190,31,-129,-49,-74,-202,-215,145
31859,-196,70,-240,18,-296,-212,169,169,169,169,20,152,-188,-36,-196,18,-296
31873,-50,46,-254,-162,70,-110,319,-319,319,-319,302,-158,-74,-104,-50,-162,70
31883,-62,-76,346,176,174,72,-209,209,209,-209,-84,-337,-116,84,62,-176,-174
31891,-28,93,10,173,223,-50,54,54,-54,-54,138,176,-106,-296,28,-173,-223
31907,-2,-236,-26,-284,76,-80,-124,124,124,-124,48,97,120,-36,2,284,-76
31957,-214,-22,50,-126,-34,-310,-286,286,-286,286,194,298,18,152,-214,-126,-34
31963,-44,-53,-228,295,81,36,46,-46,46,-46,-284,-292,-52,-4,-44,295,81
31973,-34,-236,-114,-108,-244,-136,-208,208,208,-208,234,-240,154,108,34,108,244
31981,214,226,-238,-222,-78,174,-65,-65,-65,-65,-229,159,-245,-82,214,-222,-78
31991,250,118,-230,42,-36,180,-205,-205,205,205,17,120,31,24,-250,-42,36
32003,228,-66,-80,-94,184,220,-279,279,-279,279,231,-120,-173,-84,228,-94,184
32009,-186,186,246,106,-310,-298,-30,-30,-30,-30,-186,-270,-6,-186,-186,106,-310
32027,130,132,-70,312,42,168,-108,108,108,-108,-144,335,-288,-228,-130,-312,-42
32029,-98,30,-78,-106,190,10,123,123,123,123,313,-11,-143,110,-98,-106,190
32051,-70,-276,142,0,70,-320,-96,-96,96,96,-251,85,-77,260,70,0,-70
32057,42,150,-298,-78,-28,146,-18,18,-18,18,345,-35,309,156,42,-78,-28
32059,0,-87,-176,-55,-43,-88,78,78,78,78,320,162,16,-72,0,-55,-43
32063,174,-336,-234,36,-314,208,-117,117,117,-117,178,201,-22,164,-174,-36,314
32069,-162,246,-230,70,-254,-140,-270,-270,270,270,17,-210,-105,206,162,-70,254
32077,-184,119,210,347,307,250,169,-169,-169,169,-171,68,-313,-248,184,-347,-307
32083,-280,105,88,5,143,116,-234,234,-234,234,-274,-100,-114,300,-280,5,143
32089,-80,110,118,-114,-218,190,-266,-266,266,266,-176,104,-284,-218,80,114,218
32099,142,180,-322,300,-80,100,-195,-195,195,195,-44,-161,-156,-212,-142,-300,80
32117,126,-288,166,-288,72,48,-66,66,66,-66,-208,-312,92,-292,-126,288,-72
32119,308,-12,84,260,-28,116,270,270,270,270,-289,294,-185,68,308,260,-28
32141,-138,-40,-182,-144,-20,28,-104,-104,104,104,218,102,-82,-118,138,144,20
32143,68,-191,-146,-243,193,238,26,-26,-26,26,207,95,-139,-164,-68,243,-193
32159,192,58,-144,122,50,272,91,91,91,91,-306,210,-26,-40,192,122,50
32173,-16,-118,306,226,-22,-94,-26,26,26,-26,194,36,62,-184,16,-226,22
32183,-30,-230,330,-114,236,296,17,-17,-17,17,-138,47,-174,212,30,114,-236
32189,-298,-90,-66,46,186,-42,-156,-156,-156,-156,-72,73,240,250,-298,46,186
32191,-60,-200,140,208,-136,140,22,22,22,22,45,134,-299,-172,-60,208,-136
32203,104,236,354,332,268,286,106,-106,-106,106,-239,265,-117,20,-104,-332,-268
32213,-138,66,-150,-150,-162,-306,-78,78,-78,78,186,59,106,60,-138,-150,-162
32233,80,235,-246,319,-49,-238,-226,226,226,-226,-293,-136,-199,64,-80,-319,49
32237,42,98,-66,162,162,-294,-208,208,-208,208,-55,-55,-219,-188,42,162,162
32251,88,-177,-10,55,225,102,-234,-234,234,234,148,-191,44,-104,-88,-55,-225
32257,-130,187,-254,-9,-199,-262,-275,275,-275,275,-216,311,188,176,-130,-9,-199
32261,-222,68,-150,-40,-90,72,52,52,-52,-52,38,146,42,-130,222,40,90
32297,118,180,342,-180,144,48,-150,150,150,-150,-168,-340,-108,140,-118,180,-144
32299,-44,120,30,-344,56,218,312,312,-312,-312,118,-165,26,160,44,344,-56
32303,-146,-96,-294,-348,254,-100,81,-81,-81,81,-216,336,-216,148,146,348,-254
32309,-34,222,194,70,18,-162,-180,-180,-180,-180,180,54,0,-254,-34,70,18
32321,14,-258,-274,174,-250,-298,78,78,78,78,-162,277,178,34,14,174,-250
32323,96,-59,114,177,-191,-26,26,-26,-26,26,-49,-331,61,-140,-96,-177,191
32327,224,228,-152,-56,-18,-192,315,-315,315,-315,-176,-216,40,-92,224,-56,-18
32341,254,29,-258,13,133,-134,-13,-13,-13,-13,85,167,261,-230,254,13,133
32353,50,237,-194,-71,159,18,195,-195,195,-195,0,-329,-176,-280,50,-71,159
32359,28,-225,74,55,-159,30,180,180,-180,-180,-186,224,-146,164,-28,-55,159
32363,258,156,142,-296,294,252,273,-273,-273,273,-108,316,-24,228,-258,296,-294
32369,-246,96,94,228,294,-150,-18,-18,-18,-18,-190,-149,174,-190,-246,228,294
32371,220,-145,320,-17,-241,116,260,260,260,260,-161,-318,143,-224,220,-17,-241
32377,116,-170,202,-42,-318,198,-103,103,103,-103,22,-54,-38,-104,-116,42,318
32381,-54,-46,42,226,318,288,-104,-104,104,104,-170,-258,-6,138,54,-226,-318
32401,168,-254,-314,130,254,-250,-175,-175,175,175,110,-38,230,222,-168,-130,-254
32411,354,254,318,90,184,-200,91,91,-91,-91,85,308,-205,-300,-354,-90,-184
32413,-218,-158,-354,98,-214,-190,301,-301,301,-301,-74,-234,278,80,-218,98,-214
32423,344,220,-216,64,222,-24,64,-64,64,-64,224,-324,256,252,344,64,222
32429,-266,126,90,2,-84,132,168,168,-168,-168,-78,-126,30,-246,266,-2,84
32441,298,280,42,116,-90,120,-208,-208,208,208,201,-122,183,-170,-298,-116,90
32443,92,-155,94,-71,-307,38,260,-260,-260,260,-43,-233,167,244,-92,71,307
32467,-344,157,258,-175,-283,302,-208,208,208,-208,-27,-47,343,-20,344,175,283
32479,68,-304,58,72,264,-234,-104,-104,104,104,160,105,-40,-148,-68,-72,-264
32491,-200,-76,-20,-52,340,-20,260,260,260,260,47,-140,-65,-128,-200,-52,340
32497,-18,-2,-130,-130,46,-206,163,-163,163,-163,-12,-46,-68,72,-18,-130,46
32503,88,-160,176,-264,88,-32,104,-104,104,-104,292,-182,-24,68,88,-264,88
32507,-258,-252,42,176,-34,-28,-39,39,39,-39,204,129,32,-132,258,-176,34
32531,18,-24,-146,192,-308,-224,201,201,-201,-201,39,-123,-303,-108,-18,-192,308
32533,116,-171,-118,-271,-11,46,90,-90,-90,90,159,-12,-179,-16,-116,271,11
32537,82,202,-162,226,162,-156,-208,208,208,-208,-30,252,-250,-212,-82,-226,-162
32561,-266,156,-306,156,-4,38,-72,-72,-72,-72,-274,237,150,286,-266,156,-4
32563,196,29,-74,-111,113,-10,-26,26,26,-26,-213,-276,153,116,-196,111,-113
32569,114,-210,-246,134,182,134,54,54,54,54,26,97,98,138,114,134,182
32573,-138,-96,-162,-340,-294,144,156,-156,-156,156,-206,-30,-14,-164,138,340,294
32579,156,24,0,-96,108,-156,51,51,51,51,222,138,78,236,156,-96,108
32587,304,-196,52,-12,148,208,-130,130,-130,130,-134,62,-138,20,304,-12,148
32603,84,100,184,204,-120,-60,133,-133,133,-133,99,298,39,-20,84,204,-120
32609,-166,104,186,252,-166,-256,286,286,-286,-286,126,-254,-46,-126,166,-252,166
32611,244,-199,-234,-47,-113,130,130,130,-130,-130,-184,151,-32,40,-244,47,113
32621,154,-78,270,310,-72,90,312,312,312,312,138,-62,210,-58,154,310,-72
32633,150,-22,30,-46,-250,-250,134,-134,134,-134,-51,-17,-311,-44,150,-46,-250
32647,-72,-337,260,-149,-75,12,158,-158,158,-158,-244,-282,72,204,-72,-149,-75
32653,-258,34,-178,274,-146,-302,-149,149,-149,149,-342,309,74,120,-258,274,-146
32687,222,114,-306,-34,48,-24,-45,45,45,-45,-82,-135,-138,156,-222,34,-48
32693,66,-80,190,-276,-222,-252,296,-296,-296,296,-244,32,160,204,-66,276,222
32707,-100,-27,136,-263,-309,120,-192,192,-192,192,318,-64,178,52,-100,-263,-309
32713,-96,-13,-150,-57,191,290,91,-91,-91,91,-202,260,74,288,96,57,-191
32717,90,198,-30,-114,2,-70,120,-120,120,-120,23,41,267,156,90,-114,2
32719,216,-245,142,91,-219,-138,-172,-172,172,172,-200,-188,-132,220,-216,-91,219
32749,264,-334,230,34,-250,-58,115,115,-115,-115,-24,220,164,18,-264,-34,250
32771,-198,0,-350,-44,10,76,309,309,-309,-309,103,-219,-191,68,198,44,-10
32779,-32,115,146,-253,-171,-126,104,104,-104,-104,342,268,298,-64,32,253,171
32783,0,-14,180,-354,-88,-304,-104,104,-104,104,60,-142,-156,-52,0,-354,-88
32789,6,-124,-106,156,72,126,212,212,212,212,98,30,138,-210,6,156,72
32797,-88,-53,218,207,-313,290,-250,250,250,-250,-138,-330,250,-152,88,-207,313
32801,-210,-56,82,252,-78,-204,182,182,-182,-182,-45,-120,181,-290,210,-252,78
32803,-216,-303,152,-67,23,188,-180,180,-180,180,-58,-52,154,12,-216,-67,23
32831,310,0,-258,-132,-266,-164,60,60,-60,-60,233,216,-185,72,-310,132,266
32833,-196,145,146,229,97,142,65,-65,-65,65,317,214,327,-152,196,-229,-97
32839,28,-88,-260,56,240,156,-118,-118,-118,-118,-277,-140,35,164,28,56,240
32843,38,-262,190,258,-190,-40,-20,20,20,-20,-50,37,-202,-92,-38,-258,190
32869,-332,289,-218,73,-89,-110,254,254,-254,-254,-62,266,-150,-118,332,-73,89
32887,12,-128,-332,-176,32,104,-104,104,-104,104,-16,-12,44,12,12,-176,32
32909,-266,300,194,-340,20,-100,78,78,-78,-78,-163,270,3,-282,266,340,-20
32911,-192,-320,-178,16,-160,182,-130,-130,130,130,-206,-189,206,60,192,-16,160
32917,182,-157,198,247,49,118,143,-143,143,-143,-50,271,-82,328,182,247,49
32933,310,-264,26,-60,54,-234,-180,180,-180,180,-57,-105,-269,-204,310,-60,54
32939,44,-152,300,-240,12,108,-143,-143,-143,-143,-196,10,-224,140,44,-240,12
32941,174,-165,230,-101,-249,306,57,57,57,57,-82,18,-218,30,174,-101,-249
32957,222,12,38,-76,56,80,24,-24,-24,24,222,62,-46,-324,-222,76,-56
32969,-78,292,122,-216,-126,234,-38,-38,-38,-38,156,-285,112,-54,-78,-216,-126
32971,-4,-31,40,121,-31,260,-82,-82,-82,-82,-236,356,220,72,-4,121,-31
32983,252,65,-14,-179,221,-190,310,-310,-310,310,-55,-141,-61,204,-252,179,-221
32987,18,-98,286,-130,-126,-348,281,-281,-281,281,18,171,-78,60,-18,130,126
32993,-6,-66,-258,30,-218,34,114,-114,114,-114,95,-203,-261,228,-6,30,-218
32999,10,-100,-210,-224,-66,24,85,85,-85,-85,-121,-216,297,-240,-10,224,66
33013,60,-259,90,81,145,-50,-161,161,161,-161,-5,192,-119,240,-60,-81,-145
33023,64,104,-320,12,146,-256,-100,100,-100,100,-9,66,-21,-324,64,12,146
33029,54,-328,-58,116,10,262,-322,-322,-322,-322,-110,350,-10,142,54,116,10
33037,242,226,-210,-86,-106,62,271,-271,271,-271,284,110,-24,-136,242,-86,-106
33049,146,235,38,-157,79,106,22,22,22,22,6,-142,-314,118,146,-157,79
33053,-178,-168,134,324,130,-248,156,-156,-156,156,-336,-128,-280,-252,178,-324,-130
33071,-240,-54,288,-282,12,-120,117,117,117,117,234,228,-46,-312,-240,-282,12
33073,66,130,-134,50,-226,-238,181,-181,181,-181,-198,217,-34,96,66,50,-226
33083,130,176,-102,216,-52,344,-104,104,104,-104,192,-61,24,-60,-130,-216,52
33091,32,-4,-286,-300,92,-166,-122,-122,122,122,-200,233,-256,-88,-32,300,-92
33107,-68,-248,-204,-232,-72,156,283,-283,283,-283,333,-158,1,-108,-68,-232,-72
33113,18,132,326,36,-220,92,-24,24,24,-24,138,266,-94,-44,-18,-36,220
33119,270,150,2,178,192,-96,165,165,-165,-165,-168,115,-176,-280,-270,-178,-192
33149,-242,-156,218,124,80,-106,-60,-60,-60,-60,80,-255,-84,-214,-242,124,80
33151,-208,-128,-116,280,8,152,130,130,130,130,-196,268,188,-196,-208,280,8
33161,50,192,114,132,218,-256,-312,-312,312,312,197,-110,-261,-90,-50,-132,-218
33179,-36,24,312,-240,60,-84,-108,-108,-108,-108,-30,160,-66,180,-36,-240,60
33181,236,-39,-178,-279,-113,10,33,33,-33,-33,-170,232,-66,110,-236,279,113
33191,-190,-14,-194,202,18,-264,-325,-325,325,325,-303,-289,-129,320,190,-202,-18
33199,-348,-80,-104,-8,-64,128,202,202,202,202,-72,258,88,12,-348,-8,-64
33203,-220,102,-108,-102,144,-12,-144,144,-144,144,164,-262,-84,-4,-220,-102,144
33211,224,-161,-240,-257,-185,88,130,130,130,130,300,-236,-260,160,224,-257,-185
33223,-300,111,-50,155,271,-122,126,-126,-126,126,-119,65,-181,-84,300,-155,-271
33247,-336,-151,-158,181,-259,-130,-182,182,182,-182,325,-121,-17,164,336,-181,259
33287,98,24,-278,184,-96,48,27,-27,-27,27,68,115,96,348,-98,-184,96
33289,246,10,-58,-310,134,230,-143,-143,-143,-143,75,-7,-221,138,246,-310,134
33301,16,122,-178,10,170,-82,247,247,-247,-247,20,-254,316,342,-16,-10,-170
33311,270,202,102,18,34,100,-13,-13,13,13,309,-57,227,-48,-270,-18,-34
33317,-174,320,86,-168,-252,252,130,-130,-130,130,32,-8,288,-52,174,168,252
33329,-358,162,-210,-90,96,-150,-318,-318,-318,-318,198,-1,210,-306,-358,-90,96
33331,-344,217,180,-103,-59,52,-44,-44,-44,-44,95,78,255,-80,-344,-103,-59
33343,-236,-168,-226,-112,-208,158,36,-36,-36,36,184,-153,-208,-292,236,112,208
33347,194,82,-42,62,24,36,275,-275,-275,275,208,-33,-196,-212,-194,-62,-24
33349,194,-127,138,-47,-19,134,275,275,275,275,203,26,251,-70,194,-47,-19
33353,-178,-344,-202,216,216,-144,-22,22,22,-22,336,146,116,28,178,-216,-216
33359,56,228,12,332,-216,240,39,39,39,39,148,-64,20,64,56,332,-216
33377,-126,-38,54,-42,-96,-132,26,-26,-26,26,-150,92,282,-276,126,42,96
33391,-132,-47,246,-255,235,226,350,350,-350,-350,50,193,-106,-20,132,255,-235
33403,104,196,98,156,-256,-58,122,-122,-122,122,148,-40,-100,-188,-104,-156,256
33409,-254,322,-270,-46,-66,318,169,169,169,169,-58,5,-10,-254,-254,-46,-66
33413,-118,-234,74,-218,-106,74,78,-78,78,-78,53,201,249,116,-118,-218,-106
33427,-148,163,-168,-137,-115,8,52,-52,52,-52,-192,-164,236,4,-148,-137,-115
33457,-172,173,-126,-271,-67,86,-347,347,347,-347,141,232,287,232,172,271,67
33461,-6,-120,-90,-276,-50,-110,-138,-138,-138,-138,-132,-10,-120,-146,-6,-276,-50
33469,-80,-146,-122,110,-126,-162,170,170,-170,-170,-94,-184,14,46,80,-110,126
33479,-16,190,-80,-130,22,232,-275,-275,-275,-275,-8,180,204,-120,-16,-130,22
33487,44,144,-108,352,-48,-48,-174,174,-174,174,-254,-74,182,236,44,352,-48
33493,44,-10,338,-42,158,-154,-110,110,110,-110,-31,-286,-5,-80,-44,42,-158
33503,-318,268,174,284,-12,-132,41,-41,-41,41,-240,259,-40,-156,318,-284,12
33521,-54,340,346,104,-210,-48,182,182,-182,-182,-339,-252,-237,46,54,-104,210
33529,-96,166,326,278,146,-154,41,41,-41,-41,330,-154,-278,246,96,-278,-146
33533,-270,126,-170,118,70,-116,78,-78,-78,78,-192,118,-276,172,270,-118,-70
33547,-16,-139,14,193,229,202,-104,104,104,-104,-31,283,83,-164,16,-193,-229
33563,-84,108,176,-292,-84,204,51,-51,51,-51,144,-42,-200,-164,-84,-292,-84
33569,154,-258,242,150,26,122,-78,-78,-78,-78,-12,-110,-56,30,154,150,26
33577,-76,293,258,-119,45,-210,-26,26,26,-26,-90,234,-134,-104,76,119,-45
33581,-206,310,-102,-190,-176,-32,260,260,-260,-260,-65,222,137,54,206,190,176
33587,238,-318,234,218,-118,-172,195,-195,-195,195,-312,-180,132,220,-238,-218,118
33589,-118,113,-114,217,-39,-42,266,266,266,266,130,-170,-38,-122,-118,217,-39
33599,222,-126,-294,98,294,144,-105,-105,105,105,240,-333,-160,-40,-222,-98,-294
33601,2,13,290,-35,165,18,49,49,49,49,75,-41,155,-2,2,-35,165
33613,-340,17,-158,333,-199,38,-269,269,269,-269,350,50,-126,-224,340,-333,199
33617,-106,-74,146,-146,66,6,-122,122,-122,122,353,-74,-363,-60,-106,-146,66
33619,-56,-175,-104,169,245,272,248,248,248,248,-121,-242,303,40,-56,169,245
33623,162,74,-178,-42,184,292,-137,137,137,-137,10,-56,-130,52,-162,42,-184
33629,142,230,-134,-90,-342,-180,-260,-260,260,260,9,-270,255,-26,-142,90,342
33637,-92,-63,50,21,249,-138,99,-99,-99,99,-55,-272,307,-272,92,-21,-249
33641,-254,-158,-218,-134,-178,242,-344,-344,-344,-344,-72,-165,324,-198,-254,-134,-178
33647,120,-18,232,-6,-4,8,303,-303,303,-303,112,114,-16,-140,120,-6,-4
33679,-60,-228,-324,108,-64,-268,-36,-36,-36,-36,-351,62,169,300,-60,108,-64
33703,-172,255,-10,211,143,-274,0,0,0,0,132,268,324,76,172,-211,-143
33713,-170,126,-46,34,-72,126,-126,126,-126,126,129,2,-291,52,-170,34,-72
33721,14,47,206,111,-301,-118,-73,-73,-73,-73,-33,86,-185,170,14,111,-301
33739,-344,187,-188,147,-185,-44,262,262,262,262,156,-54,332,-152,-344,147,-185
33749,54,-234,118,30,-150,-90,-168,-168,-168,-168,296,-71,80,114,54,30,-150
33751,-272,8,28,16,104,-208,290,290,290,290,-224,244,184,140,-272,16,104
33757,-158,59,254,-89,-127,-118,-130,130,-130,130,62,178,254,-8,-158,-89,-127
33767,6,-278,222,222,268,-128,-109,109,109,-109,212,-108,108,156,-6,-222,-268
33769,-136,43,-74,-133,-127,-274,65,65,-65,-65,-128,260,232,278,136,133,127
33773,-30,114,174,-282,-228,18,174,-174,174,-174,78,-327,78,204,-30,-282,-228
33791,88,-78,304,-150,-50,160,-15,-15,-15,-15,150,-110,6,-144,88,-150,-50
33797,174,210,-38,338,242,-178,-240,240,-240,240,17,-97,93,-340,174,338,242
33809,94,-302,-50,118,224,-58,-140,-140,-140,-140,-144,-167,60,-18,94,118,224
33811,192,220,-2,-212,228,-42,146,146,-146,-146,276,113,72,-144,-192,212,-228
33827,-260,-308,-84,56,-78,84,79,-79,79,-79,37,88,201,100,-260,56,-78
33829,-70,49,-294,305,-71,-326,130,130,130,130,31,47,-25,-298,-70,305,-71
33851,276,-236,-260,284,-16,236,268,268,268,268,-352,-212,192,-156,276,284,-16
33857,-170,244,-42,160,-26,-176,20,-20,-20,20,348,348,-120,292,170,-160,26
33863,66,30,154,-54,236,-328,156,-156,-156,156,204,79,-96,36,-66,54,-236
33871,204,64,346,200,176,-130,-70,-70,70,70,-6,-13,-266,-132,-204,-200,-176
33889,-20,181,-210,-59,-85,122,-169,-169,169,169,18,-130,-158,-178,20,59,85
33893,62,38,-354,154,208,-296,262,-262,-262,262,218,296,242,-356,-62,-154,-208
33911,86,-226,-294,238,186,336,247,247,-247,-247,112,67,48,-168,-86,-238,-186
33923,-46,206,134,262,54,-84,229,-229,-229,229,238,7,186,-364,46,-262,-54
33931,-340,69,32,-43,137,-340,66,66,66,66,-169,-252,239,272,-340,-43,137
33937,-28,-107,194,177,-351,54,194,-194,-194,194,-30,-134,-298,-184,28,-177,351
33941,-98,98,90,-62,30,156,-260,-260,260,260,55,80,-111,34,98,62,-30
33961,104,123,110,235,157,238,-195,-195,195,195,-38,178,278,-150,-104,-235,-157
33967,-100,205,230,177,-231,-162,146,-146,-146,146,-112,-343,328,308,100,-177,231
33997,144,23,-358,83,51,-318,-119,119,119,-119,187,134,57,264,-144,-83,-51
34019,54,-28,-6,240,-230,16,-143,-143,143,143,156,-320,-36,44,-54,-240,230
34031,0,-66,208,-50,-66,-72,129,129,129,129,28,-28,-4,112,0,-50,-66
34033,-30,158,-46,-242,322,-194,359,-359,359,-359,156,-149,-296,-264,-30,-242,322
34039,-192,251,-6,-141,-255,66,214,214,-214,-214,-176,-136,36,-36,192,141,255
34057,-214,-221,6,-313,9,246,-59,59,-59,59,-20,121,116,-272,-214,-313,9
34061,262,126,142,130,-100,134,12,12,12,12,264,-282,300,166,262,130,-100
34123,120,-115,318,-327,221,-190,286,-286,-286,286,-352,365,-8,180,-120,327,-221
34127,18,46,318,262,-42,-252,-232,232,232,-232,102,283,214,-276,-18,-262,42
34129,62,-22,-58,-174,42,18,-115,-115,-115,-115,-89,-245,-217,-82,62,-174,42
34141,298,17,158,265,41,-118,-130,-130,-130,-130,38,281,-130,-130,298,265,41
34147,-176,128,-236,-40,116,-88,146,-146,146,-146,130,0,262,-332,-176,-40,116
34157,58,-108,-138,-208,-306,-180,-156,156,156,-156,10,132,-190,-4,-58,208,306
34159,16,296,-226,256,-104,-266,-182,-182,182,182,-164,-95,184,4,-16,-256,104
34171,-80,295,262,-17,113,230,26,26,-26,-26,-230,171,-194,64,80,17,-113
34183,4,-137,50,123,-165,330,-286,286,286,-286,-355,124,311,44,-4,-123,165
34211,42,-32,114,-24,180,84,-355,-355,355,355,-120,40,-120,300,-42,24,-180
34213,26,-51,-122,329,-85,-82,45,-45,45,-45,-140,126,-244,-224,26,329,-85
34217,-98,220,30,228,-72,-90,-116,116,-116,116,-198,262,218,-156,-98,228,-72
34231,-140,-23,-62,-175,-293,-50,50,50,-50,-50,210,95,-70,196,140,175,293
34253,-6,104,-322,148,154,220,16,-16,-16,16,84,-12,-36,-196,6,-148,-154
34259,-228,300,148,156,-4,236,-93,-93,-93,-93,-318,-106,254,172,-228,156,-4
34261,224,-174,30,170,-66,198,39,39,-39,-39,4,-256,-124,214,-224,-170,66
34267,-276,253,-176,217,-197,-104,166,-166,166,-166,-304,-48,68,-108,-276,217,-197
34273,-220,-134,2,-166,30,246,-214,214,214,-214,95,86,-251,88,220,166,-30
34283,-302,66,-42,110,-200,268,-63,63,63,-63,132,296,296,244,302,-110,200
34297,282,42,-62,42,-38,-134,234,-234,234,-234,318,-263,-118,24,282,42,-38
34301,202,-254,194,-62,-202,-64,116,116,-116,-116,73,-10,-249,234,-202,62,202
34303,156,221,88,-31,-13,-196,104,-104,104,-104,-50,334,142,-204,156,-31,-13
34313,102,-184,-186,324,266,80,130,-130,-130,130,68,78,132,236,-102,-324,-266
34319,72,2,56,-150,-154,104,-208,-208,-208,-208,-116,10,68,136,72,-150,-154
34327,80,223,-106,-213,191,26,182,-182,-182,182,25,3,283,4,-80,213,-191
34337,-270,-10,-242,226,156,-150,284,-284,284,-284,-214,242,138,-228,-270,226,156
34351,16,-225,226,231,-111,258,72,72,-72,-72,-260,-319,-164,-92,-16,-231,111
34361,-234,244,-174,36,-148,-316,104,104,-104,-104,255,322,281,150,234,-36,148
34367,98,348,2,-80,90,-24,39,-39,-39,39,-62,-221,170,-132,-98,80,-90
34369,34,22,70,30,94,-74,-110,-110,-110,-110,-235,-274,253,-130,34,30,94
34381,158,10,46,202,94,-50,-254,-254,-254,-254,43,-167,43,190,158,202,94
34403,294,284,-74,288,50,-232,136,-136,-136,136,230,17,-158,-92,-294,-288,-50
34421,-154,80,210,32,312,-18,182,182,182,182,-50,-150,-306,146,-154,32,312
34429,-152,11,294,-253,33,-42,-149,-149,149,149,146,124,370,-50,152,253,-33
34439,-154,-40,134,88,120,-36,-275,-275,275,275,365,-281,-141,120,154,-88,-120
34457,254,-90,222,-66,-130,-208,78,-78,-78,78,-12,248,28,100,-254,66,130
34469,-214,-196,210,60,-108,-96,-122,-122,122,122,138,-30,-346,222,214,-60,108
34471,-16,7,-90,175,-35,-314,134,134,-134,-134,228,-95,-84,4,16,-175,35
34483,244,-228,30,-316,-68,310,78,-78,-78,78,-215,-71,139,-236,-244,316,68
34487,162,-18,-38,78,-78,-48,309,-309,-309,309,60,252,-244,-276,-162,-78,78
34499,-156,90,-36,70,196,124,-279,-279,-279,-279,144,296,-136,-276,-156,70,196
34501,266,-317,14,187,151,-50,109,109,109,109,115,146,-29,-102,266,187,151
34511,-192,220,-140,264,22,184,133,133,133,133,-224,258,-100,0,-192,264,22
34513,132,-323,-214,-319,125,302,26,-26,-26,26,-29,-4,305,-8,-132,319,-125
34519,-112,-87,80,-103,-75,348,-156,-156,-156,-156,-84,-76,172,-196,-112,-103,-75
34537,-122,-37,262,127,-215,166,65,-65,65,-65,-130,-121,-54,-32,-122,127,-215
34543,120,-104,314,-320,-236,166,182,-182,-182,182,-16,152,-176,124,-120,320,236
34549,40,-73,-2,-201,133,358,-74,-74,74,74,210,-120,174,-154,-40,201,-133
34583,320,-150,-192,198,224,-112,-48,48,-48,48,291,-184,-209,-276,320,198,224
34589,-58,298,318,-198,258,-90,-140,-140,-140,-140,344,-247,-100,-90,-58,-198,258
34591,-36,67,70,11,-167,130,182,182,-182,-182,352,-275,-104,-12,36,-11,167
34603,-188,-3,-136,273,-181,-64,-84,84,-84,84,-266,58,214,140,-188,273,-181
34607,24,14,136,-310,-284,232,-25,25,-25,25,-148,-162,-108,-316,24,-310,-284
34613,126,-90,350,90,-328,-112,66,-66,-66,66,-228,90,64,164,-126,-90,328
34631,-80,-112,-96,-132,-310,32,83,83,83,83,-126,136,150,0,-80,-132,-310
34649,-78,270,-298,42,-80,-230,-210,-210,-210,-210,48,-149,-352,90,-78,42,-80
34651,-336,-85,-246,171,-135,18,34,34,-34,-34,-62,332,-162,344,336,-171,135
34667,-252,-102,-188,158,68,308,192,-192,192,-192,93,-312,49,-348,-252,158,68
34673,-150,64,-354,4,-146,-92,-106,106,106,-106,204,140,140,36,150,-4,146
34679,90,-146,178,-30,-204,12,173,173,-173,-173,279,175,-303,104,-90,30,204
34687,-88,-260,128,164,-300,-240,-134,134,-134,134,298,-232,250,284,-88,164,-300
34693,-242,-199,-302,-155,247,-194,257,-257,257,-257,230,-130,-54,-176,-242,-155,247
34703,90,190,-98,126,290,-196,-169,169,169,-169,314,105,-90,20,-90,-126,-290
34721,26,316,50,-264,-14,-272,182,182,-182,-182,223,-90,17,370,-26,264,14
34729,12,170,334,-46,110,50,-125,-125,125,125,84,188,-136,-42,-12,46,-110
34739,60,54,-72,166,198,60,225,225,225,225,-156,-204,296,-212,60,166,198
34747,64,-257,-58,339,-157,2,-16,16,16,-16,315,148,-23,28,-64,-339,157
34757,150,222,126,-6,-148,-280,-48,48,48,-48,-206,-168,-122,172,-150,6,148
34759,256,-247,-24,41,25,-20,338,338,338,338,185,34,241,-340,256,41,25
34763,164,106,-180,-270,126,204,-116,116,-116,116,156,-174,-348,-180,164,-270,126
34781,66,-290,74,334,-254,280,-34,-34,34,34,-78,-14,214,118,-66,-334,254
34807,-368,-141,274,-305,243,-138,18,-18,-18,18,105,349,-133,-140,368,305,-243
34819,-280,164,-134,-260,76,274,214,214,-214,-214,-180,-27,56,-264,280,260,-76
34841,-134,28,-150,-196,68,74,-326,-326,-326,-326,52,-49,40,38,-134,-196,68
34843,-64,164,-268,244,-204,192,-316,316,-316,316,-46,-172,106,-116,-64,244,-204
34847,158,178,122,-38,122,188,-196,196,196,-196,-264,-241,-256,-180,-158,38,-122
34849,-178,70,238,366,-186,-18,94,94,94,94,61,177,-35,194,-178,366,-186
34871,274,-182,-90,-94,-126,96,-169,-169,169,169,359,233,17,128,-274,94,126
34877,242,-168,318,108,-10,116,-36,36,36,-36,-28,-192,168,-196,-242,-108,10
34883,-148,232,88,60,-246,-84,52,-52,52,-52,-253,240,-201,300,-148,60,-246
34897,-136,-133,226,-57,127,-62,19,-19,-19,19,69,-232,-241,-64,136,57,-127
34913,54,74,-186,34,-94,80,-26,26,26,-26,-102,78,150,276,-54,-34,94
34919,-120,-28,-12,200,-270,-312,104,104,104,104,90,-324,-346,-120,-120,200,-270
34939,-84,188,-218,212,-20,-326,130,130,-130,-130,56,227,-256,168,84,-212,20
34949,330,176,-86,120,252,264,-26,-26,26,26,-65,6,129,110,-330,-120,-252
34961,174,-34,-342,-290,-210,174,2,2,2,2,-66,-78,-22,-206,174,-290,-210
34963,-44,-84,-150,-60,-52,266,312,-312,-312,312,159,-49,-107,-156,44,60,52
34981,-88,154,118,-174,-242,-98,-49,-49,49,49,-74,108,158,262,88,174,242
35023,208,176,88,24,60,48,260,-260,260,-260,314,-174,274,244,208,24,60
35027,2,-228,-98,-84,-60,-180,156,-156,-156,156,-222,168,114,156,-2,84,60
35051,44,-144,-296,-160,192,60,-87,-87,-87,-87,258,44,322,-92,44,-160,192
35053,40,7,306,-157,11,74,221,-221,-221,221,114,266,22,184,-40,157,-11
35059,144,87,-34,-361,25,-50,120,120,-120,-120,-298,257,154,-312,-144,361,-25
35069,18,246,-86,158,310,280,0,0,0,0,210,0,222,154,-18,-158,-310
35081,-46,-16,250,-52,-330,24,-116,-116,116,116,-66,-90,-254,-150,46,52,330
35083,-268,111,164,-149,-267,-276,276,-276,276,-276,-226,-54,70,12,-268,-149,-267
35089,164,85,-186,5,35,98,50,50,-50,-50,-10,-88,118,46,-164,-5,-35
35099,-20,-306,-28,-6,72,-12,-96,-96,-96,-96,44,-60,124,-124,-20,-6,72
35107,-248,-213,166,127,-1,314,78,-78,-78,78,44,52,204,-68,248,-127,1
35111,-290,-30,-214,-126,-82,-184,117,117,-117,-117,-203,243,131,-168,290,126,82
35117,-54,-120,126,-48,52,178,-210,210,-210,210,-201,310,-197,-68,-54,-48,52
35129,-54,-88,-6,12,134,-94,134,134,134,134,-22,-310,270,-330,-54,12,134
35141,102,96,66,-180,-154,-364,258,258,-258,-258,335,-2,-335,-78,-102,180,154
35149,-274,-202,194,-74,194,-214,266,266,266,266,175,-15,-265,-14,-274,-74,194
35153,310,196,310,-336,66,-18,142,-142,142,-142,150,-297,-338,-4,310,-336,66
35159,-270,162,306,-302,78,-84,105,105,-105,-105,64,-167,-224,-216,270,302,-78
35171,82,60,238,-180,84,-288,156,156,-156,-156,139,-156,173,-260,-82,180,-84
35201,350,-330,170,-202,-338,22,312,312,312,312,-18,-31,-334,-18,350,-202,-338
35221,-58,235,106,67,-365,-230,145,145,145,145,197,-115,165,-118,-58,67,-365
35227,28,19,-88,-73,-3,336,-98,98,-98,98,46,-38,338,4,28,-73,-3
35251,100,-55,134,201,-73,-118,52,52,-52,-52,306,68,46,-296,-100,-201,73
35257,-182,-190,82,82,-122,298,-157,157,-157,157,-230,-327,318,-328,-182,82,-122
35267,-258,-114,42,222,98,-52,-36,36,36,-36,-92,-49,-36,188,258,-222,-98
35279,-72,-170,248,-90,198,-216,331,331,331,331,-100,126,-72,-72,-72,-90,198
35281,114,-15,98,289,173,-82,-135,-135,-135,-135,-322,-319,-170,210,114,289,173
35291,228,-322,-48,-18,-282,156,101,101,101,101,100,48,-168,-68,228,-18,-282
35311,24,-296,-164,-152,-24,-168,-368,-368,-368,-368,-45,-136,-93,228,24,-152,-24
35317,234,211,-138,-57,-199,194,-257,257,-257,257,-214,123,-370,-88,234,-57,-199
35323,-28,-135,130,29,-83,106,54,-54,-54,54,291,143,65,116,28,-29,83
35327,-190,-188,78,248,290,92,-169,169,169,-169,176,288,-216,-132,190,-248,-290
35339,-242,60,-290,120,18,-228,-273,-273,273,273,105,-189,367,196,242,-120,-18
35353,20,-119,-142,-283,245,-58,281,-281,-281,281,158,-38,-14,88,-20,283,-245
35363,-220,66,236,-246,182,164,87,-87,87,-87,60,364,12,-164,-220,-246,182
35381,-258,-114,194,242,252,-12,234,234,-234,-234,-150,-102,118,-290,258,-242,-252
35393,238,-66,318,-30,-360,-48,-156,156,156,-156,176,-226,216,204,-238,30,360
35401,-44,-63,-82,-31,-25,26,-234,-234,234,234,-146,-184,6,-314,44,31,25
35407,256,48,-362,-104,-108,-342,78,-78,-78,78,-344,23,-256,20,-256,104,108
35419,-340,-132,-138,92,-280,-190,-90,-90,90,90,-2,-23,90,40,340,-92,280
35423,114,-78,-30,-186,356,-280,-156,156,156,-156,90,168,334,-204,-114,186,-356
35437,158,178,-254,258,302,-358,-62,62,-62,62,332,347,316,136,158,258,302
35447,56,132,184,140,328,-32,-3,3,-3,3,156,-18,-140,-12,56,140,328
35449,224,335,246,127,101,-130,10,10,-10,-10,40,-26,-276,-86,-224,-127,-101
35461,134,-183,10,313,-51,18,-189,-189,-189,-189,105,-143,257,70,134,313,-51
35491,192,-167,248,49,9,96,364,364,364,364,-329,228,-369,-336,192,49,9
35507,-220,234,-176,-186,240,-60,249,-249,249,-249,233,130,117,324,-220,-186,240
35509,-204,-223,94,-167,167,194,-203,-203,203,203,188,252,-196,90,204,167,-167
35521,-144,-250,-10,-226,-198,78,13,13,-13,-13,102,200,-234,18,144,226,198
35527,148,-249,-242,35,179,-82,234,-234,-234,234,236,-248,-260,-156,-148,-35,-179
35531,-190,2,326,-270,-58,-112,-236,-236,236,236,-8,189,-200,-260,190,270,58
35533,110,17,66,-227,275,-142,89,-89,89,-89,-160,-289,120,176,110,-227,275
35537,-262,186,102,-162,228,-228,-156,156,156,-156,132,316,-60,188,262,162,-228
35543,144,114,176,350,-24,-192,129,-129,129,-129,-121,264,11,236,144,350,-24
35569,-94,-31,-226,-287,-163,-22,89,89,89,89,-343,-59,-15,-98,-94,-287,-163
35573,22,-306,214,138,-284,304,-6,6,6,-6,30,156,146,-236,-22,-138,284
35591,304,-192,144,-300,-338,-272,123,123,123,123,-4,148,312,-312,304,-300,-338
35593,106,-151,246,-83,127,-242,-34,34,-34,34,-46,281,-50,-200,106,-83,127
35597,-178,136,230,108,210,-138,-260,260,-260,260,-117,111,15,324,-178,108,210
35603,116,174,-364,6,186,-156,-39,39,-39,39,155,-158,-97,316,116,6,186
35617,18,-65,-98,59,89,254,337,-337,337,-337,-178,281,298,-192,18,59,89
35671,-196,239,-216,-209,275,272,164,164,164,164,-9,-310,-97,-212,-196,-209,275
35677,-176,314,-118,178,162,-102,-110,110,110,-110,197,344,191,8,176,-178,-162
35729,366,-16,146,96,-96,108,-98,-98,98,98,-249,-234,-55,318,-366,-96,96
35731,200,-157,-2,43,65,-154,286,286,-286,-286,222,125,218,152,-200,-43,-65
35747,252,174,40,262,90,-204,-156,156,-156,156,156,232,-164,212,252,262,90
35753,98,262,-54,-106,-18,-246,-134,134,-134,134,-126,-123,-318,252,98,-106,-18
35759,120,290,-60,166,-80,-200,-55,-55,-55,-55,200,0,-76,256,120,166,-80
35771,330,-368,66,-348,330,228,-52,-52,52,52,36,-155,308,260,-330,348,-330
35797,200,59,266,247,-77,-302,13,-13,-13,13,-182,60,134,-280,-200,-247,77
35801,-250,228,-126,204,224,-106,216,216,216,216,-48,141,64,-118,-250,204,224
35803,156,-125,140,23,-119,220,-92,92,-92,92,-244,106,-196,92,156,23,-119
35809,-64,-73,-146,327,-71,46,286,286,-286,-286,-102,-46,-74,178,64,-327,71
35831,280,-366,-276,202,-98,-80,165,165,165,165,108,162,-36,136,280,202,-98
35837,-258,140,198,64,22,214,332,-332,332,-332,-142,-93,-54,180,-258,64,22
35839,196,119,-98,295,145,226,88,88,-88,-88,-86,-65,118,236,-196,-295,-145
35851,20,-44,68,-348,368,8,280,280,280,280,-124,338,-108,-152,20,-348,368
35863,-160,23,184,-37,-203,-224,26,-26,26,-26,134,-362,-86,148,-160,-37,-203
35869,176,131,-74,-69,65,-34,67,67,-67,-67,106,218,-66,-286,-176,69,-65
35879,120,240,312,56,68,344,-195,-195,-195,-195,-62,-372,270,176,120,56,68
35897,-82,-86,202,42,2,-82,-338,338,-338,338,-201,247,267,-292,-82,42,2
35899,340,-109,-230,91,373,-122,-8,-8,8,8,-24,120,-124,88,-340,-91,-373
35911,-160,-292,194,-212,-360,162,52,52,-52,-52,368,-149,-236,4,160,212,360
35923,340,-255,256,197,115,208,336,-336,336,-336,-96,-68,20,44,340,197,115
35933,114,290,290,-14,66,-198,248,-248,248,-248,171,-39,111,108,114,-14,66
35951,-186,-174,30,-130,-108,108,195,195,-195,-195,113,200,223,-272,186,130,108
35963,-6,-188,-162,300,40,-44,-169,169,169,-169,-172,65,216,-284,6,-300,-40
35969,6,176,298,-72,-172,140,286,286,-286,-286,-151,-138,63,66,-6,72,172
35977,84,-243,-278,-119,345,174,273,-273,-273,273,58,30,-378,72,-84,119,-345
35983,52,325,196,241,-85,80,-374,374,-374,374,-88,-304,-284,-60,52,241,-85
35993,-42,-132,30,-276,-260,190,114,-114,114,-114,-21,39,191,-196,-42,-276,-260
35999,30,-148,150,244,-16,20,-260,-260,260,260,-339,-99,99,-192,-30,-244,16
36007,84,96,84,-144,-128,184,84,-84,84,-84,-12,178,-272,-180,84,-144,-128
36011,-52,186,-264,-46,-122,28,-273,-273,-273,-273,-18,74,162,-172,-52,-46,-122
36013,-34,-93,-182,-113,-271,14,-342,342,-342,342,186,-18,182,-136,-34,-113,-271
36017,-262,-80,318,212,-2,148,-52,52,52,-52,4,12,-12,172,262,-212,2
36037,90,-99,34,233,-217,-262,-27,27,-27,27,-194,217,-14,240,90,233,-217
36061,-98,-110,242,226,350,-22,-125,-125,-125,-125,-45,165,203,-206,-98,226,350
36067,-108,177,322,-163,133,82,-72,72,72,-72,136,140,80,108,108,163,-133
36073,-164,69,-166,-31,-179,-50,-234,234,234,-234,182,-346,-294,-56,164,31,179
36083,-246,144,186,-204,198,-96,225,-225,-225,225,168,309,-4,-252,246,204,-198
36097,114,-83,-50,-191,27,-30,127,-127,127,-127,376,-106,84,-72,114,-191,27
36107,190,-282,86,-162,270,-288,351,-351,-351,351,-292,-173,-44,268,-190,162,-270
36109,-284,5,-186,-91,223,-110,-338,-338,338,338,-4,10,-44,290,284,91,-223
36131,4,-68,-180,-96,-30,-276,-260,-260,-260,-260,338,30,-74,-12,4,-96,-30
36137,30,-172,42,304,82,214,-214,214,-214,214,147,134,287,28,30,304,82
36151,16,105,-130,-71,-217,-34,-276,-276,276,276,-60,288,64,52,-16,71,217
36161,174,88,90,-180,90,-60,182,182,-182,-182,101,-14,-317,-270,-174,180,-90
36187,152,-317,-98,-17,279,-222,-160,160,160,-160,189,-131,-145,28,-152,17,-279
36191,312,-264,-64,-120,-224,-176,348,348,348,348,246,80,90,-104,312,-120,-224
36209,258,-198,-194,-90,236,314,-180,-180,-180,-180,24,175,52,66,258,-90,236
36217,-222,55,26,-365,-323,118,13,-13,13,-13,16,-130,-124,16,-222,-365,-323
36229,292,77,-298,101,171,-270,-26,-26,26,26,-14,40,54,42,-292,-101,-171
36241,-82,-131,226,-43,105,42,97,97,97,97,203,-219,-109,322,-82,-43,105
36251,-186,120,194,376,192,48,-207,-207,207,207,-41,45,-183,-132,186,-376,-192
36263,-142,-38,78,-334,218,-172,320,-320,-320,320,-316,-231,-16,-204,142,334,-218
36269,274,-256,-114,-176,240,-30,242,242,242,242,74,-62,-58,102,274,-176,240
36277,-80,303,74,-117,-213,-174,105,-105,-105,105,329,-224,-29,-56,80,117,213
36293,90,244,-218,-108,-108,306,-104,104,-104,104,21,61,-199,84,90,-108,-108
36299,356,-148,120,-48,-142,68,-139,-139,-139,-139,150,-44,-70,164,356,-48,-142
36307,0,112,286,-8,-28,26,-250,250,250,-250,-177,-188,85,348,0,8,28
36313,-334,251,346,119,-327,-138,26,-26,26,-26,-46,262,182,80,-334,119,-327
36319,-52,-120,216,-64,336,336,-150,-150,-150,-150,-20,-76,188,-244,-52,-64,336
36341,282,-188,162,-212,-240,312,-52,-52,52,52,-57,-72,-351,174,-282,212,240
36343,-108,281,22,29,-359,-170,160,-160,-160,160,191,148,-43,-180,108,-29,359
36353,346,-250,-298,-126,-108,-156,46,-46,-46,46,-152,78,132,156,-346,126,108
36373,330,-167,182,-163,223,334,229,-229,229,-229,182,-27,-14,-336,330,-163,223
36383,-296,-122,56,46,-46,-184,19,-19,19,-19,241,178,109,-116,-296,46,-46
36389,-42,-206,2,-378,248,-268,104,104,-104,-104,259,344,213,-126,42,378,-248
36433,-196,-274,194,14,-166,-34,274,-274,-274,274,286,-20,-238,216,196,-14,166
36451,32,-153,20,127,-41,-236,234,234,234,234,60,190,-180,-248,32,127,-41
36457,236,-359,-270,293,241,142,-7,7,7,-7,-69,172,273,344,-236,-293,-241
36467,186,-142,54,-198,-174,-228,-89,89,89,-89,-302,165,354,-260,-186,198,174
36469,-214,-330,-354,-266,-182,-266,210,210,210,210,23,214,159,-250,-214,-266,-182
36473,-266,-354,-2,-6,-4,56,0,0,0,0,58,114,62,156,266,6,4
36479,256,198,260,-150,-36,-120,183,183,183,183,94,300,-270,-144,256,-150,-36
36493,140,137,186,53,205,94,-182,182,182,-182,-82,118,362,-208,-140,-53,-205
36497,-34,-92,286,-84,-120,72,182,-182,-182,182,198,-334,-30,-180,34,84,120
36523,236,45,50,41,269,2,-294,294,294,-294,-92,-60,316,20,-236,-41,-269
36527,168,68,-340,124,96,-48,-163,163,-163,163,261,-180,-39,-12,168,124,96
36529,-246,123,-238,-109,219,174,195,195,195,195,287,-270,-1,126,-246,-109,219
36541,196,-162,-18,254,194,-190,309,309,-309,-309,-352,192,-260,-254,-196,-254,-194
36551,-198,-20,-78,-80,-226,116,-91,-91,91,91,-45,133,181,-360,198,80,226
36559,-248,-229,-84,-229,143,-160,56,56,56,56,48,250,96,-260,-248,-229,143
36563,-166,90,-110,90,-66,312,-363,363,363,-363,6,364,70,244,166,-90,66
36571,52,-121,-222,263,-131,-194,-2,-2,2,2,352,-113,200,-208,-52,-263,131
36583,352,120,-336,120,352,-80,-12,12,-12,12,-162,-72,54,244,352,120,352
36587,230,-258,-18,242,176,-256,-228,228,228,-228,-272,280,-240,-356,-230,-242,-176
36599,296,0,176,72,-28,-136,-195,-195,-195,-195,-234,56,246,144,296,72,-28
36607,256,-12,-284,236,208,-68,18,-18,18,-18,-238,340,282,28,256,236,208
36629,90,370,-230,-306,132,120,230,230,-230,-230,318,-254,-30,290,-90,306,-132
36637,-30,-163,10,161,-121,194,113,-113,113,-113,152,-111,140,96,-30,161,-121
36643,-104,-109,-116,247,169,-344,-244,244,-244,244,-172,-272,216,220,-104,247,169
36653,-94,144,-50,-360,316,52,96,-96,-96,96,-86,-70,210,12,94,360,-316
36671,-186,62,-198,-54,336,72,205,205,-205,-205,-181,-75,133,64,186,54,-336
36677,-98,-140,-6,-68,280,46,-104,104,-104,104,174,127,-138,-36,-98,-68,280
36683,300,-168,104,60,258,-108,39,-39,39,-39,-84,-20,-84,-84,300,60,258
36691,-328,-255,82,-127,359,74,-228,-228,228,228,84,59,96,-112,328,127,-359
36697,188,166,-326,-122,-158,70,-94,94,94,-94,-313,-100,-59,184,-188,122,158
36709,186,39,250,199,-57,-138,-6,-6,-6,-6,197,-207,-235,-118,186,199,-57
36713,-174,-24,-6,-368,84,378,222,-222,222,-222,-85,73,87,132,-174,-368,84
36721,-350,-155,-110,5,-87,-222,-299,-299,-299,-299,111,103,127,-50,-350,5,-87
36739,-164,147,256,115,-185,-308,-246,-246,-246,-246,-169,196,-225,-232,-164,115,-185
36749,-222,-256,-294,328,-116,-152,-140,-140,140,140,-90,-234,-174,-6,222,-328,116
36761,-114,-52,306,48,-222,342,20,20,20,20,-30,45,-102,138,-114,48,-222
36767,-232,-98,-48,354,0,-168,52,-52,52,-52,37,46,-39,100,-232,354,0
36779,26,-274,246,138,128,176,-245,-245,245,245,-172,-307,-36,-60,-26,-138,-128
36781,206,125,178,301,-127,-118,-193,-193,-193,-193,265,-282,-119,-50,206,301,-127
36787,-244,257,48,29,-237,0,260,-260,260,-260,50,28,-50,-188,-244,29,-237
36791,56,-100,-300,184,-282,168,272,272,272,272,-30,222,282,-16,56,184,-282
36793,-250,21,50,49,-245,-2,-9,9,-9,9,186,-31,2,88,-250,49,-245
36809,-90,-28,-294,164,164,-148,364,364,-364,-364,205,-72,99,58,90,-164,-164
36821,54,78,-102,6,270,-252,-84,-84,84,84,-310,110,22,-366,-54,-6,-270
36833,138,-192,126,8,-68,-182,54,-54,54,-54,-129,-235,-261,4,138,8,-68
36847,132,-107,138,297,57,258,-286,286,286,-286,-368,88,-192,52,-132,-297,-57
36857,-42,270,-138,-306,210,-96,54,-54,-54,54,-206,76,-198,-220,42,306,-210
36871,12,-153,-236,-265,-37,140,264,264,264,264,-251,-62,125,-132,12,-265,-37
36877,-342,2,190,82,-254,-110,-130,130,-130,130,-270,-97,194,192,-342,82,-254
36887,270,-228,94,292,272,128,-195,195,195,-195,240,-149,288,-180,-270,-292,-272
36899,98,-262,102,-278,190,-200,292,292,-292,-292,-267,-31,75,132,-98,278,-190
36901,-176,330,-258,154,346,-26,-105,-105,105,105,-28,-208,228,-154,176,-154,-346
36913,-64,-122,-158,-370,134,50,242,-242,-242,242,229,-194,-161,-16,64,370,-134
36919,68,155,16,-341,79,160,242,242,242,242,215,-60,-249,-268,68,-341,79
36923,-276,306,-324,110,-216,-108,9,-9,9,-9,-3,-148,129,172,-276,110,-216
36929,-46,-114,98,-230,200,50,-276,-276,-276,-276,-32,-190,352,318,-46,-230,200
36931,56,319,30,-281,241,-50,-166,-166,166,166,130,-97,314,368,-56,281,-241
36943,128,-72,-348,-56,-272,-188,150,-150,150,-150,104,166,84,20,128,-56,-272
36947,52,18,-132,54,300,132,324,-324,324,-324,347,188,111,-220,52,54,300
36973,-270,-153,-278,11,-151,290,78,-78,78,-78,296,193,172,-264,-270,11,-151
36979,112,-11,142,-19,167,38,26,26,-26,-26,164,-263,-116,-88,-112,19,-167
36997,122,-218,122,102,350,326,-86,86,-86,86,-100,-182,80,-184,122,102,350
37003,204,-19,-174,-31,261,-54,286,-286,-286,286,293,-332,-193,-204,-204,31,-261
37013,10,304,38,-36,162,-12,104,-104,-104,104,-66,54,58,284,-10,36,-162
37019,42,114,-150,-250,-80,-260,147,147,-147,-147,-44,-335,260,292,-42,250,80
37021,110,130,22,250,202,-254,13,13,13,13,-89,-198,-233,2,110,250,202
37039,44,-176,-286,264,-256,-10,-208,-208,208,208,-272,1,-140,-244,-44,-264,256
37049,182,96,-110,184,-236,-74,0,0,0,0,188,-279,52,90,182,184,-236
37057,64,174,-30,230,-322,-310,-90,90,90,-90,322,256,-226,224,-64,-230,322
37061,126,-198,66,-42,-228,-60,-198,-198,198,198,-141,-18,-171,-78,-126,42,228
37087,-320,-267,-50,121,-199,-22,-234,234,234,-234,63,-72,149,-28,320,-121,199
37097,-246,-98,214,-222,112,4,338,-338,-338,338,-278,-240,366,-12,246,222,-112
37117,32,-326,42,-70,318,-318,245,-245,-245,245,331,-128,257,296,-32,70,-318
37123,244,-44,134,196,-148,62,-364,364,364,-364,-155,-244,-313,20,-244,-196,148
37139,-162,150,90,-294,-60,-240,-39,-39,39,39,-201,285,137,324,162,294,60
37159,260,15,250,159,121,-194,78,78,-78,-78,-190,-263,198,20,-260,-159,-121
37171,260,-187,-12,-115,-19,-208,80,80,80,80,-37,108,195,-16,260,-115,-19
37181,50,-230,210,82,30,-54,-26,-26,-26,-26,48,-53,264,-218,50,82,30
37189,254,133,122,45,189,6,-218,-218,-218,-218,130,178,-22,214,254,45,189
37199,58,200,366,-180,-78,-72,-143,-143,143,143,-20,-69,-188,232,-58,180,78
37201,-256,-265,-18,175,-127,14,217,217,-217,-217,-332,222,-268,158,256,-175,127
37217,234,-136,-194,-128,-28,284,-104,104,104,-104,22,-228,-38,92,-234,128,28
37223,-320,-304,172,-148,-354,-48,-277,277,-277,277,128,-36,208,156,-320,-148,-354
37243,92,-149,-258,183,339,-258,-244,244,244,-244,-49,143,-115,-252,-92,-183,-339
37253,-90,220,-106,-136,14,-88,-286,286,286,-286,-114,124,146,124,90,136,-14
37273,24,-233,146,-181,303,-174,-169,169,169,-169,-157,106,345,-192,-24,181,-303
37277,238,204,126,252,-36,-288,18,-18,-18,18,298,-204,-14,340,-238,-252,36
37307,-84,-270,-8,-318,18,132,-240,240,-240,240,60,-106,36,-332,-84,-318,18
37309,-126,-10,-266,46,-194,-50,-229,-229,-229,-229,157,179,-99,-158,-126,46,-194
37313,270,-4,-250,-196,4,142,182,-182,182,-182,-273,59,-237,-84,270,-196,4
37321,140,-70,-338,170,-70,2,-257,-257,257,257,-128,-310,252,278,-140,-170,70
37337,-234,204,126,108,-100,230,-180,180,-180,180,90,-18,-326,-260,-234,108,-100
37339,188,197,152,-291,241,76,-22,-22,-22,-22,97,-304,217,-120,188,-291,241
37357,260,-290,98,310,-266,310,-13,13,13,-13,-86,4,238,320,-260,-310,266
37361,118,248,-86,88,-192,342,-34,-34,-34,-34,-188,105,-132,-258,118,88,-192
37363,-272,139,268,95,-131,40,-194,194,-194,194,360,-332,-296,220,-272,95,-131
37369,-44,226,-194,-182,-26,178,-325,-325,325,325,344,-224,256,106,44,182,26
37379,340,190,196,334,126,12,184,184,184,184,202,-44,-134,356,340,334,126
37397,126,206,30,54,18,270,68,-68,68,-68,-153,34,171,-188,126,54,18
37409,-214,270,186,-114,-6,-216,156,156,-156,-156,230,334,154,34,214,114,6
37423,-4,77,96,-223,139,-212,302,-302,302,-302,130,-192,-270,4,-4,-223,139
37441,-186,35,-206,-61,243,342,-181,-181,-181,-181,175,-290,79,-126,-186,-61,243
37447,-368,-103,198,37,-171,258,208,-208,-208,208,-105,-35,29,308,368,-37,171
37463,-192,24,-12,-40,168,336,189,-189,189,-189,179,110,207,60,-192,-40,168
37483,-224,195,272,-17,-143,-188,-258,258,-258,258,120,-282,104,-244,-224,-17,-143
37489,10,-202,-206,94,278,-178,-97,-97,-97,-97,130,-31,306,382,10,94,278
37493,54,-230,-258,226,-90,-258,286,-286,286,-286,366,75,14,156,54,226,-90
37501,98,-197,66,299,-1,-190,-110,-110,-110,-110,-45,331,-69,-94,98,299,-1
37507,-328,293,26,241,-331,302,-236,236,236,-236,-253,157,-263,-36,328,-241,331
37511,-118,-112,198,-28,-246,-216,-8,-8,8,8,345,-15,175,-40,118,28,246
37517,350,72,306,112,20,38,-156,156,-156,156,35,-117,-201,-252,350,112,20
37529,-54,324,-174,260,-132,144,156,156,-156,-156,-54,-220,358,170,54,-260,132
37537,-188,-107,298,-367,-87,-306,-91,91,91,-91,-222,190,-146,-40,188,367,87
37547,-44,218,92,-214,122,116,-100,100,-100,100,93,96,81,-124,-44,-214,122
37549,236,249,-250,113,-125,10,45,45,-45,-45,124,50,-52,-30,-236,-113,125
37561,-322,-265,-242,55,-237,138,-277,-277,-277,-277,29,-114,197,134,-322,55,-237
37567,-28,120,252,-152,-304,128,84,-84,84,-84,32,-292,-300,172,-28,-152,-304
37571,172,20,96,300,112,52,53,53,53,53,-210,376,26,-84,172,300,112
37573,170,-214,290,82,166,-86,-61,61,-61,61,100,-127,184,184,170,82,166
37579,-320,141,-80,149,161,272,276,276,276,276,168,-200,-40,112,-320,149,161
37589,-370,-186,114,50,-176,-332,0,0,0,0,-66,-268,-262,46,370,-50,176
37591,-32,-85,-82,-277,-271,-10,208,208,-208,-208,-144,107,-80,332,32,277,271
37607,294,230,122,-34,358,-212,247,-247,-247,247,210,3,-102,-84,-294,34,-358
37619,-124,182,140,138,52,28,188,188,188,188,-86,256,102,-324,-124,138,52
37633,256,19,-102,319,135,138,-94,94,94,-94,-377,284,-323,64,-256,-319,-135
37643,234,114,146,210,310,88,381,-381,-381,381,-70,-108,-26,84,-234,-210,-310
37649,46,-102,-258,-266,276,126,-234,-234,-234,-234,228,129,-80,130,46,-266,276
37657,154,201,-238,-195,187,-182,-162,162,-162,162,136,-3,112,248,154,-195,187
37663,212,-136,346,-16,308,338,52,-52,-52,52,-259,-119,55,364,-212,16,-308
37691,292,198,-116,-222,296,-220,132,132,132,132,46,186,-166,340,292,-222,296
37693,64,43,-46,191,-233,82,-91,91,91,-91,-183,-98,35,-8,-64,-191,233
37699,320,-261,340,355,-237,300,-216,-216,-216,-216,348,-340,28,-352,320,355,-237
37717,178,253,26,225,35,-250,-143,143,-143,143,64,-193,-132,-160,178,225,35
37747,296,-336,-114,200,172,-182,234,-234,-234,234,343,-261,-107,-308,-296,-200,-172
37781,-42,28,182,-68,-372,-114,112,112,112,112,-182,254,198,238,-42,-68,-372
37783,8,353,138,29,189,150,-344,344,344,-344,28,-211,236,-196,-8,-29,-189
37799,-86,-172,-302,176,-294,-180,-221,-221,221,221,200,-288,56,-304,86,-176,294
37811,150,290,162,-162,316,-80,-143,-143,143,143,-363,-300,-69,-300,-150,162,-316
37813,326,127,-218,-237,-179,-74,-293,293,-293,293,-60,-89,-88,136,326,-237,-179
37831,-372,-63,220,-55,-63,252,-24,-24,-24,-24,-88,-130,-96,-228,-372,-55,-63
37847,-24,42,-36,174,-212,40,141,-141,141,-141,-231,-240,189,-28,-24,174,-212
37853,-150,-216,174,-116,-198,-222,228,-228,228,-228,-306,-155,142,156,-150,-116,-198
37861,-292,-230,206,-294,38,98,-58,-58,58,58,206,-188,-226,-74,292,294,-38
37871,2,90,-162,-98,264,144,0,0,0,0,17,140,279,-312,-2,98,-264
37879,-60,-53,-360,27,-281,-248,-26,-26,-26,-26,-77,36,35,-28,-60,27,-281
37889,22,-200,-14,360,-240,204,14,14,-14,-14,-9,282,-311,110,-22,-360,240
37897,48,-50,226,-346,-122,-182,182,-182,-182,182,219,72,-103,240,-48,346,122
37907,-68,96,-328,252,-18,-348,21,-21,21,-21,-336,376,232,-252,-68,252,-18
37951,-368,-235,184,-91,173,308,134,134,134,134,-23,-108,73,-156,-368,-91,173
37957,-286,-123,-358,257,59,-58,-267,267,-267,267,-80,227,-124,368,-286,257,59
37963,144,-151,-108,-171,151,-80,-4,4,-4,4,-290,194,-274,60,144,-171,151
37967,-214,-30,82,-74,92,272,273,-273,-273,273,-162,-320,-374,-260,214,74,-92
37987,-232,193,68,-259,-65,112,-92,92,-92,92,-316,-106,264,-92,-232,-259,-65
37991,286,220,-130,40,242,68,32,32,-32,-32,-13,13,-195,120,-286,-40,-242
37993,-172,-14,-14,10,-374,-194,-79,79,79,-79,371,-292,-31,-56,172,-10,374
37997,218,224,-66,332,-310,68,-140,140,140,-140,-192,240,12,-108,-218,-332,310
38011,296,145,-340,49,269,188,148,148,148,148,-67,110,205,-88,296,49,269
38039,344,288,36,276,-90,24,195,195,195,195,86,206,66,16,344,276,-90
38047,-88,37,72,-167,127,208,322,-322,322,-322,-218,228,18,188,-88,-167,127
38053,28,218,154,-22,190,46,115,-115,-115,115,-41,-268,-19,64,-28,22,-190
38069,-10,-330,266,-294,-308,-44,0,0,0,0,-131,190,219,-306,10,294,308
38083,380,17,2,149,-319,-22,-8,8,8,-8,131,-265,-359,-44,-380,-149,319
38113,-210,277,-50,-199,-149,370,46,-46,46,-46,-22,34,-334,216,-210,-199,-149
38119,64,365,236,69,345,-216,-160,-160,-160,-160,-369,14,-89,100,64,69,345
38149,376,323,-362,-69,181,262,-170,-170,170,170,94,12,-274,122,-376,69,-181
38153,282,-226,-18,-114,266,140,244,-244,-244,244,-294,-50,-198,-308,-282,114,-266
38167,228,-352,220,136,304,88,164,-164,164,-164,172,74,-80,60,228,136,304
38177,-146,-306,182,242,-72,150,-276,276,-276,276,110,38,110,12,-146,242,-72
38183,6,166,-218,274,-188,-296,119,-119,-119,119,30,48,-90,-124,-6,-274,188
38189,-38,72,-174,-60,-130,248,-108,-108,108,108,-77,4,-211,294,38,60,130
38197,-70,247,258,-197,245,-70,82,-82,82,-82,-218,53,-218,-232,-70,-197,245
38201,-234,318,-62,254,-182,220,156,156,-156,-156,121,118,271,-166,234,-254,182
38219,220,260,-116,164,-332,-236,299,299,299,299,30,-142,-214,324,220,164,-332
38231,54,368,-206,-284,-262,224,88,88,-88,-88,-303,24,-9,96,-54,284,262
38237,-46,354,222,162,250,-182,24,-24,24,-24,117,233,-119,-156,-46,162,250
38239,384,89,-190,17,83,98,208,208,-208,-208,328,-341,-20,-204,-384,-17,-83
38261,-138,102,186,54,-126,-300,0,0,0,0,-55,-126,271,78,138,-54,126
38273,-54,234,-158,-34,-204,-198,90,-90,90,-90,14,185,294,196,-54,-34,-204
38281,-262,358,326,-346,50,50,250,250,250,250,-166,-107,-118,-250,-262,-346,50
38287,-48,191,338,-13,11,-154,130,-130,-130,130,145,136,139,180,48,13,-11
38299,136,172,-128,76,-24,264,-116,-116,-116,-116,-119,66,-151,112,136,76,-24
38303,54,-246,-346,-162,212,-304,-117,117,117,-117,126,224,-74,84,-54,162,-212
38317,152,-37,274,-241,-193,-22,73,-73,-73,73,-182,232,238,-56,-152,241,193
38321,346,-144,222,168,132,-30,162,162,162,162,264,243,-60,222,346,168,132
38327,240,150,-72,198,-186,192,-264,264,-264,264,232,112,-72,-300,240,198,-186
38329,-56,191,102,191,-159,-138,202,202,-202,-202,-276,172,-316,326,56,-191,159
38333,210,-246,-334,154,-102,282,-120,120,-120,120,-69,37,207,204,210,154,-102
38351,144,-34,276,-262,80,-160,-40,-40,-40,-40,-204,140,180,-64,144,-262,80
38371,68,-187,6,-107,-37,290,52,52,-52,-52,-354,323,-110,-200,-68,107,37
38377,-22,230,-46,-330,-42,-294,-154,154,-154,154,332,-286,-248,-88,-22,-330,-42
38393,-6,-226,54,-42,314,-382,-184,184,-184,184,69,-86,345,-36,-6,-42,314
38431,-100,253,236,-195,5,-124,-338,-338,-338,-338,0,-286,-48,140,-100,-195,5
38447,182,-18,-26,66,-192,24,-216,216,216,-216,-362,147,150,44,-182,-66,192
38449,104,178,294,-238,-286,110,-43,-43,43,43,-268,194,-228,-142,-104,238,286
38453,-6,274,-202,110,-16,-286,112,-112,112,-112,349,189,-351,132,-6,110,-16
38459,-210,122,206,-30,-222,84,-221,-221,221,221,36,29,372,-132,210,30,222
38461,300,-271,-226,41,-257,-230,-287,-287,287,287,-70,70,10,-210,-300,-41,257
38501,-58,30,-30,-98,-310,116,360,360,-360,-360,-165,164,189,66,58,98,310
38543,-66,326,42,-166,-248,28,-299,299,299,-299,-142,57,110,292,66,166,248
38557,302,23,-158,-117,221,122,-385,385,-385,385,268,226,-224,-152,302,-117,221
38561,-98,142,-370,-66,-186,-162,238,238,238,238,-200,-167,204,66,-98,-66,-186
38567,-144,352,136,-60,138,-192,-140,140,-140,140,-124,278,12,-12,-144,-60,138
38569,184,-301,-74,331,133,-74,49,49,-49,-49,140,-176,272,70,-184,-331,-133
38593,-194,-207,-34,-235,-241,206,354,-354,354,-354,-182,179,162,56,-194,-235,-241
38603,238,-110,30,-306,120,-336,65,-65,-65,65,-256,-117,300,276,-238,306,-120
38609,-174,-26,-66,110,-54,282,-86,-86,-86,-86,-78,163,-74,174,-174,110,-54
38611,-112,-205,272,19,-105,-360,14,14,14,14,-120,138,8,-64,-112,19,-105
38629,-88,-209,-242,-249,-75,30,299,299,-299,-299,-74,-80,106,-326,88,249,75
38639,-208,324,132,-120,-222,120,360,360,360,360,-138,-308,198,-40,-208,-120,-222
38651,-130,-200,-130,280,208,-116,-223,-223,223,223,-8,-60,-312,300,130,-280,-208
38653,30,66,-366,82,-182,34,273,-273,273,-273,150,-49,82,80,30,82,-182
38669,378,-56,-54,336,212,8,92,92,-92,-92,-107,72,-205,26,-378,-336,-212
38671,200,208,-84,-224,-172,-208,10,10,10,10,-143,112,17,172,200,-224,-172
38677,72,-33,-22,67,175,298,141,-141,-141,141,374,104,-182,-312,-72,-67,-175
38693,-190,148,-50,-8,-254,28,104,-104,-104,104,-144,-114,-80,164,190,8,254
38699,18,-244,-94,-156,-120,228,-140,-140,140,140,207,-105,25,-52,-18,156,120
38707,28,-95,114,-91,309,-294,-34,34,34,-34,47,-335,-243,-100,-28,91,-309
38711,-312,-216,0,204,-130,32,-105,-105,-105,-105,188,-188,-156,104,-312,204,-130
38713,-14,-177,-278,-173,-259,86,117,-117,117,-117,332,250,-160,192,-14,-173,-259
38723,-100,-102,212,26,138,324,-120,120,-120,120,119,-66,59,252,-100,26,138
38729,294,-108,-102,-232,14,20,-54,-54,54,54,249,-282,-129,186,-294,232,-14
38737,290,-294,-142,-262,82,-2,-117,117,-117,117,20,91,132,104,290,-262,82
38747,42,228,-6,92,-384,192,129,-129,-129,129,-158,-213,-226,-116,-42,-92,384
38749,58,-43,110,-67,-267,-54,143,143,143,143,-214,-299,-30,66,58,-67,-267
38767,92,-172,-176,156,360,204,272,-272,272,-272,314,58,338,-148,92,156,360
38783,-40,-360,284,-120,-152,-200,-288,288,-288,288,-279,96,-83,204,-40,-120,-152
38791,-160,65,-368,177,209,308,-190,-190,-190,-190,115,312,-237,-340,-160,177,209
38803,-104,-116,182,-284,300,330,260,-260,-260,260,-117,227,81,-12,104,284,-300
38821,-150,-77,-134,187,-165,378,-347,-347,-347,-347,-254,267,90,-198,-150,187,-165
38833,-64,91,-102,-113,-33,-270,158,-158,-158,158,293,134,-257,272,64,113,33
38839,-284,-360,174,-248,-284,-158,-78,-78,78,78,-92,-287,136,20,284,248,284
38851,-184,255,-290,215,-323,-386,-12,-12,12,12,-276,340,176,-80,184,-215,323
38861,2,-208,-18,204,146,-118,80,80,80,80,158,-273,274,186,2,204,146
38867,108,190,120,-150,244,52,-137,137,-137,137,213,172,-367,164,108,-150,244
38873,302,-66,270,6,-134,-98,30,-30,30,-30,-369,199,67,156,302,6,-134
38891,-58,30,154,-42,-290,40,-117,-117,117,117,-220,-147,220,-52,58,42,290
38903,-34,-74,42,-58,-22,308,-181,181,181,-181,186,155,130,228,34,58,22
38917,8,250,146,-166,98,-142,65,-65,-65,65,-313,110,-227,296,-8,166,-98
38921,138,36,-42,-364,-108,186,120,120,120,120,204,71,-84,-6,138,-364,-108
38923,-192,236,292,-4,92,368,-130,130,-130,130,114,-188,-46,156,-192,-4,92
38933,-106,168,-138,-64,-52,-376,78,-78,-78,78,-314,-250,6,-76,106,64,52
38953,-256,190,-22,62,-98,10,-130,130,130,-130,358,272,266,-160,256,-62,98
38959,-92,-149,-186,131,345,-126,-244,-244,244,244,-82,-35,382,-236,92,-131,-345
38971,-180,-37,140,379,63,-120,-280,-280,-280,-280,-32,-298,-144,304,-180,379,63
38977,-130,-97,-50,-69,81,-18,17,-17,17,-17,-318,-274,-62,256,-130,-69,81
38993,-42,48,-282,-220,206,-112,-156,156,156,-156,384,-60,348,-36,42,220,-206
39019,260,-319,354,-31,275,-106,286,286,-286,-286,-366,-263,222,-296,-260,31,-275
39023,-240,-258,-164,-38,-324,312,279,-279,279,-279,123,54,343,-276,-240,-38,-324
39041,270,-260,-70,216,-174,84,-28,-28,28,28,-335,-214,-81,-174,-270,-216,174
39043,-128,68,80,228,-356,340,-310,310,-310,310,196,-34,360,28,-128,228,-356
39047,58,118,2,22,-86,-320,377,-377,-377,377,144,303,88,-164,-58,-22,86
39079,-380,-165,-356,227,139,-308,222,222,222,222,191,346,-97,44,-380,227,139
39089,50,12,10,8,306,24,36,36,-36,-36,-81,-216,89,178,-50,-8,-306
39097,-152,-177,-14,315,307,130,-117,117,117,-117,-133,172,153,-112,152,-315,-307
39103,180,179,196,-121,-123,-264,-34,34,-34,34,-284,-214,-228,276,180,-121,-123
39107,-252,-294,116,-186,-72,132,165,-165,165,-165,63,76,-21,84,-252,-186,-72
39113,-334,194,234,-78,-366,90,-130,130,-130,130,121,-183,181,156,-334,-78,-366
39119,190,300,-50,0,-18,-276,93,93,-93,-93,183,-89,-303,-216,-190,0,18
39133,194,31,-134,195,241,178,43,-43,43,-43,-236,-346,-164,184,194,195,241
39139,-100,-27,80,157,-139,-340,-120,-120,-120,-120,72,280,-136,-208,-100,157,-139
39157,194,-330,198,-322,98,266,-183,183,-183,183,20,243,-208,-176,194,-322,98
39161,-334,-184,-142,200,-96,-144,-32,-32,32,32,165,122,-181,-10,334,-200,96
39163,-324,12,294,156,52,166,-234,234,234,-234,76,-391,-124,132,324,-156,-52
39181,118,-139,-42,-67,85,82,143,143,143,143,302,-273,366,-62,118,-67,85
39191,-320,-264,-60,-312,-168,-144,-153,-153,-153,-153,-258,-112,-118,288,-320,-312,-168
39199,-4,312,-24,-168,96,-288,336,336,336,336,13,318,-243,-36,-4,-168,96
39209,-338,-296,-234,108,-26,70,298,298,298,298,150,-15,350,-214,-338,108,-26
39217,-18,-150,346,-222,-66,294,270,-270,270,-270,-168,-291,228,168,-18,-222,-66
39227,350,212,198,-72,-134,64,151,-151,-151,151,310,96,218,268,-350,72,134
39229,-320,-265,86,-9,5,-322,-230,-230,230,230,228,330,-132,46,320,9,-5
39233,-174,-150,-306,-74,288,234,18,-18,18,-18,-259,-111,281,-196,-174,-74,288
39239,-234,32,-82,60,-354,-132,52,52,-52,-52,245,387,219,-336,234,-60,354
39241,-20,-203,190,261,-285,114,-13,-13,13,13,-114,-158,238,-170,20,-261,285
39251,-196,360,-20,112,-196,20,-108,-108,-108,-108,-180,-30,228,268,-196,112,-196
39293,-106,-150,-146,-210,-76,80,-234,234,234,-234,24,78,-156,276,106,210,76
39301,-296,-277,190,99,-115,326,67,67,-67,-67,-152,-242,116,-250,296,-99,115
39313,-386,245,26,-111,-193,230,-337,337,-337,337,-216,-70,-36,344,-386,-111,-193
39317,242,-288,206,24,-108,180,-150,150,150,-150,138,-318,-342,180,-242,-24,108
39323,202,-336,138,96,0,-192,-156,156,156,-156,326,-47,302,-220,-202,-96,0
39341,-278,38,66,370,-96,138,-286,-286,-286,-286,162,-166,90,-118,-278,370,-96
39343,-164,115,-214,247,-77,-230,98,-98,-98,98,344,-183,-184,92,164,-247,77
39359,-258,296,-174,-136,-56,64,-299,-299,299,299,127,217,49,-160,258,136,56
39367,232,343,-88,-109,97,184,178,-178,178,-178,-32,-294,-36,-116,232,-109,97
39371,-174,2,210,182,-192,276,-233,-233,233,233,-173,-153,-19,324,174,-182,192
39373,210,107,14,239,149,-214,146,-146,146,-146,-76,178,-92,-216,210,239,149
39383,-90,320,254,196,-266,160,-104,104,104,-104,-166,-192,98,324,90,-196,266
39397,40,103,234,331,159,330,-103,103,103,-103,-218,268,-358,-8,-40,-331,-159
39409,64,175,230,295,109,-386,5,5,-5,-5,-238,-156,-38,-14,-64,-295,-109
39419,-180,-390,232,-194,-184,-4,147,147,147,147,278,-174,-210,-324,-180,-194,-184
39439,-136,143,240,-305,-221,268,188,188,188,188,-141,-88,299,-92,-136,-305,-221
39443,-324,230,-76,258,308,92,-181,181,-181,181,255,148,-373,-4,-324,258,308
39451,-196,1,256,57,337,292,-302,-302,-302,-302,-195,144,-51,232,-196,57,337
39461,-86,100,10,132,188,-304,200,200,-200,-200,-269,-24,-75,46,86,-132,-188
39499,-88,-75,-358,221,-181,-238,-234,-234,234,234,102,136,-182,-136,88,-221,181
39503,104,-96,-112,-216,44,128,-3,3,-3,3,-359,-12,141,12,104,-216,44
39509,306,-294,-70,-390,-314,-152,54,54,-54,-54,309,254,91,386,-306,390,314
39511,-176,-5,-152,227,227,-52,100,100,100,100,200,204,-40,-164,-176,227,227
39521,54,-92,222,228,212,86,-92,-92,-92,-92,-4,130,-292,-18,54,228,212
39541,-292,289,190,177,319,-230,-139,-139,139,139,-300,-14,-76,-314,292,-177,-319
39551,-306,-328,62,-180,130,-92,208,208,-208,-208,221,-340,51,-136,306,180,-130
39563,-68,-228,-224,360,186,-180,264,-264,264,-264,-13,266,-273,204,-68,360,186
39569,62,84,186,36,76,-26,-150,-150,-150,-150,-252,-162,132,-210,62,36,76
39581,354,-66,-30,130,52,322,192,192,192,192,18,114,150,-346,354,130,52
39607,104,320,136,136,-52,200,218,-218,218,-218,-196,52,-32,28,104,136,-52
39619,376,-261,-226,-45,-23,-170,-156,-156,156,156,-220,351,124,256,-376,45,23
39623,32,396,124,-156,96,-96,-195,195,-195,195,-319,216,29,220,32,-156,96
39631,92,59,38,227,113,50,-182,-182,182,182,-170,144,166,68,-92,-227,-113
39659,300,-346,-360,278,118,220,107,107,107,107,6,142,42,300,300,278,118
39667,200,76,-104,268,-260,-332,28,-28,28,-28,226,-284,-70,212,200,268,-260
39671,-78,280,210,-204,270,276,-217,-217,217,217,-279,120,295,288,78,204,-270
39679,220,387,28,-141,-277,-244,-30,-30,-30,-30,-8,-120,-136,-148,220,-141,-277
39703,-160,-237,224,-113,-151,56,-300,300,-300,300,-22,-130,-342,20,-160,-113,-151
39709,8,-25,-130,-177,233,-34,-326,-326,326,326,-194,34,282,2,-8,177,-233
39719,-288,-46,-96,-118,-42,96,-223,-223,-223,-223,6,330,-330,-288,-288,-118,-42
39727,336,232,-36,-264,-128,-44,-182,182,-182,182,-168,-148,-268,-196,336,-264,-128
39733,168,-53,170,111,-33,138,-19,19,19,-19,139,154,-111,-120,-168,-111,33
39749,118,-202,-182,78,46,292,-290,-290,290,290,119,72,73,-126,-118,-78,-46
39761,62,28,178,304,-114,372,-286,-286,286,286,98,42,30,14,-62,-304,114
39769,-276,33,-130,-151,-25,-46,39,39,-39,-39,-218,-304,-46,314,276,151,25
39779,-100,-246,-212,-54,-230,-140,333,333,333,333,-12,254,0,-348,-100,-54,-230
39791,-18,-82,-94,182,-146,-224,49,49,-49,-49,-105,173,329,-56,18,-182,146
39799,380,-40,-38,264,176,-370,112,112,-112,-112,100,131,76,-236,-380,-264,-176
39821,-18,-48,34,-244,-306,348,258,258,-258,-258,378,384,270,154,18,244,306
39827,98,260,370,216,-142,272,13,-13,-13,13,122,124,202,108,-98,-216,142
39829,-202,-253,-194,59,-9,330,221,221,221,221,63,175,55,-70,-202,59,-9
39839,-110,128,34,-120,156,-156,-104,-104,104,104,-81,213,-359,304,110,120,-156
39841,-98,227,158,43,215,158,-325,-325,-325,-325,-193,177,79,-242,-98,43,215
39847,132,-232,10,-152,-72,-270,52,-52,-52,52,288,61,360,148,-132,152,72
39857,78,-2,66,102,-198,390,-182,182,-182,182,-9,-346,59,236,78,102,-198
39863,-190,84,174,-96,134,-316,111,-111,-111,111,318,40,314,-172,190,96,-134
39869,-158,42,258,-186,-180,360,156,156,-156,-156,-106,-198,-254,-246,158,186,180
39877,-372,153,-182,-323,-123,150,-273,273,273,-273,-149,28,-87,-352,372,323,123
39883,196,-321,328,-341,-159,216,78,-78,78,-78,94,-260,-194,-340,196,-341,-159
39887,-272,388,208,-280,-138,72,121,-121,121,-121,32,42,-120,228,-272,-280,-138
39901,-34,163,-30,187,43,370,-158,-158,-158,-158,-18,-46,-50,290,-34,187,43
39929,114,-290,-238,46,2,320,-226,-226,226,226,-395,162,-21,102,-114,-46,-2
39937,-62,-167,202,93,127,34,-338,338,-338,338,248,313,12,-200,-62,93,127
39953,-18,264,-350,-144,-316,-154,48,-48,48,-48,206,227,-234,108,-18,-144,-316
39971,-68,-206,104,366,-60,228,-23,-23,-23,-23,150,-240,282,-60,-68,366,-60
39979,-272,-393,52,-17,207,12,210,210,210,210,60,-152,-364,256,-272,-17,207
39983,-114,-26,-14,-162,294,36,269,-269,-269,269,48,-171,108,-92,114,162,-294
39989,50,-74,-294,210,-216,-54,-92,-92,-92,-92,-186,323,30,318,50,210,-216
40009,-12,130,238,130,142,154,143,143,-143,-143,-240,48,-260,-58,12,-130,-142
40013,330,-340,-306,-108,320,-22,-190,190,-190,190,-61,114,-81,156,330,-108,320
40031,112,-270,368,102,-368,64,351,351,351,351,-164,-68,204,200,112,102,-368
40037,42,-174,-154,294,-68,250,-306,306,-306,306,-317,-79,31,124,42,294,-68
40039,188,-149,136,11,175,160,226,226,226,226,-89,-86,-241,-292,188,11,175
40063,84,-359,156,77,59,-184,-20,20,-20,20,194,-134,186,-156,84,77,59
40087,-12,48,-282,240,112,-218,-156,156,156,-156,-33,59,221,-124,12,-240,-112
40093,230,-62,154,258,338,-106,1,-1,1,-1,-40,-103,120,16,230,258,338
40099,-164,-197,278,147,-347,58,104,104,-104,-104,84,341,280,-56,164,-147,347
40111,-160,68,170,-12,328,10,208,208,-208,-208,110,-19,210,124,160,12,-328
40123,-92,121,-126,-195,265,274,-124,124,124,-124,-260,-259,-172,-204,92,195,-265
40127,-176,-156,312,8,-42,-144,315,-315,315,-315,117,-72,-351,292,-176,8,-42
40129,-372,158,118,-290,2,50,247,247,-247,-247,318,58,50,-270,372,290,-2
40151,2,-128,-22,200,-252,60,272,272,-272,-272,-192,320,56,144,-2,-200,252
40153,54,-6,150,-246,242,374,-318,318,-318,318,274,-125,-46,288,54,-246,242
40163,218,-226,46,-270,-120,-12,268,-268,-268,268,-384,-347,396,-300,-218,270,120
40169,62,390,98,86,70,46,276,276,276,276,66,-182,-86,234,62,86,70
40177,-56,-153,218,-109,-69,258,363,-363,-363,363,-313,252,69,16,56,109,69
40189,64,10,62,-30,22,334,-34,-34,34,34,-148,154,248,-190,-64,30,-22
40193,42,68,222,-384,178,226,-214,214,-214,214,-366,-371,114,-324,42,-384,178
40213,170,125,-42,209,163,-50,-106,106,-106,106,-212,358,-216,-352,170,209,163
40231,124,348,124,-164,-232,68,42,42,42,42,343,-106,303,364,124,-164,-232
40237,172,129,250,-83,-147,270,-273,273,273,-273,45,-2,-289,80,-172,83,147
40241,-198,28,330,-156,-120,-96,-190,-190,190,190,281,-18,375,78,198,156,120
40253,-334,6,-234,294,258,-60,6,-6,-6,6,232,-228,324,-76,334,-294,-258
40277,-78,-238,90,-182,6,114,-22,22,-22,22,-175,-219,213,-140,-78,-182,6
40283,-4,274,-4,138,150,132,-335,335,-335,335,228,-264,276,-276,-4,138,150
40289,-186,326,114,-366,-112,236,-260,-260,260,260,55,-2,297,174,186,366,112
40343,160,130,348,-362,244,328,-299,299,-299,299,-281,256,243,-36,160,-362,244
40351,212,152,248,-56,376,-56,-130,-130,-130,-130,104,-302,-56,300,212,-56,376
40357,20,-183,-334,237,-223,62,123,-123,-123,123,-22,212,126,272,-20,-237,223
40361,38,48,166,-208,-336,30,348,348,348,348,-168,37,-140,-70,38,-208,-336
40387,-220,-325,372,-65,-67,140,26,-26,26,-26,28,316,-280,196,-220,-65,-67
40423,-100,-211,138,-239,-87,-54,208,-208,-208,208,-221,-56,241,220,100,239,87
40427,276,-80,-104,316,-202,116,-104,104,-104,104,119,148,123,-140,276,316,-202
40429,126,-229,178,-77,-305,-110,221,221,221,221,-202,-47,-362,162,126,-77,-305
40433,358,212,-74,104,-290,358,-70,70,-70,70,-218,75,-18,-148,358,104,-290
40459,-384,-285,-328,-365,-125,-128,156,156,156,156,223,232,127,384,-384,-365,-125
40471,136,-269,26,67,5,362,-208,-208,208,208,-362,105,-330,-124,-136,-67,-5
40483,284,-31,20,133,243,-300,-64,64,-64,64,376,340,316,-212,284,133,243
40487,42,-222,-210,-282,-12,12,117,-117,-117,117,-132,273,296,316,-42,282,12
40493,-130,-256,-282,192,0,384,-260,260,260,-260,0,202,-164,140,130,-192,0
40499,84,-108,76,-324,88,76,132,132,132,132,8,0,12,-132,84,-324,88
40507,-36,220,136,172,388,-392,-62,62,-62,62,-210,294,146,84,-36,172,388
40519,-20,199,350,287,125,194,140,140,-140,-140,-298,-329,-266,-116,20,-287,-125
40529,-126,-28,-110,176,274,-320,130,130,-130,-130,165,-110,-381,-290,126,-176,-274
40531,-232,277,284,109,-139,-4,136,136,136,136,-80,18,-64,200,-232,109,-139
40543,196,-311,-56,285,331,316,-26,26,-26,26,62,-188,2,20,196,285,331
40559,152,-190,-160,-206,-30,-240,29,29,29,29,136,-298,12,192,152,-206,-30
40577,-78,-330,78,226,-228,-6,-336,336,-336,336,-229,33,39,-12,-78,226,-228
40583,96,-386,-68,122,156,24,-59,59,-59,59,33,258,253,348,96,122,156
40591,4,209,170,-271,-45,246,-344,-344,344,344,92,-263,-88,148,-4,271,45
40597,292,-170,-366,-2,-138,-282,-325,325,325,-325,187,-106,-47,-16,-292,2,138
40609,270,185,-366,-191,45,-246,-319,-319,-319,-319,-179,-31,61,-354,270,-191,45
40627,-8,79,-182,-333,-93,102,182,-182,-182,182,-131,-173,-73,268,8,333,93
40637,234,386,142,262,-132,-6,182,-182,182,-182,-18,246,158,-172,234,262,-132
40639,360,171,284,131,271,184,-324,-324,-324,-324,-139,-260,-211,148,360,131,271
40693,142,-295,146,213,-389,94,329,-329,329,-329,274,-63,-42,-160,142,213,-389
40697,338,-126,54,-194,152,308,0,0,0,0,-138,-346,-78,-292,-338,194,-152
40699,148,107,-328,19,75,-324,-322,-322,-322,-322,76,234,-332,160,148,19,75
40709,-294,-148,-318,120,-102,96,-26,-26,26,26,195,-330,229,-274,294,-120,102
40739,-180,366,356,-82,-378,-108,111,111,111,111,-32,122,-156,-60,-180,-82,-378
40751,88,386,324,-118,-378,-24,23,23,23,23,324,-162,-240,128,88,-118,-378
40759,340,89,-184,121,289,64,284,284,284,284,-112,-84,-80,140,340,121,289
40763,-126,156,-342,-8,150,-384,87,-87,-87,87,-314,89,186,148,126,8,-150
40771,308,-1,-192,-337,-49,188,338,338,338,338,165,-238,-107,368,308,-337,-49
40787,-134,276,190,-276,16,-116,312,-312,-312,312,246,337,-102,-244,134,276,-16
40801,-252,309,-34,269,175,178,-273,-273,273,273,-28,-28,188,-210,252,-269,-175
40813,20,-114,26,-202,-258,246,39,-39,-39,39,191,-284,-187,-208,-20,202,258
40819,-136,255,-332,215,175,76,174,174,174,174,69,208,-299,272,-136,215,175
40823,72,232,-128,80,324,264,355,-355,355,-355,-75,26,-47,-68,72,80,324
40829,-146,-84,222,228,-160,110,114,114,114,114,300,-51,-220,-358,-146,228,-160
40841,-122,-176,-110,-400,-352,212,56,56,-56,-56,255,42,-55,-186,122,400,352
40847,360,-62,48,142,192,192,-272,272,-272,272,208,326,264,-380,360,142,192
40849,-394,94,-110,86,-170,310,295,295,295,295,-290,-161,-114,-94,-394,86,-170
40853,54,-312,-210,244,98,128,0,0,0,0,-246,-202,306,-372,-54,-244,-98
40867,-52,-67,302,-55,133,166,22,-22,-22,22,39,-223,53,-164,52,55,-133
40879,248,-316,70,-236,120,-186,-260,-260,260,260,-22,208,-86,-92,-248,236,-120
40883,294,-306,130,246,-66,108,-156,156,156,-156,-274,379,90,-316,-294,-246,66
40897,-66,-77,370,7,109,-38,-239,239,-239,239,-104,-117,-16,-48,-66,7,109
40903,-76,191,-214,-341,19,-38,-344,344,344,-344,80,173,-48,332,76,341,-19
40927,-88,-332,8,-116,248,-352,178,-178,178,-178,-104,334,-152,-20,-88,-116,248
40933,-274,101,-94,-399,-209,238,101,-101,101,-101,-72,158,320,-128,-274,-399,-209
40939,-220,-120,-222,56,-204,150,-234,-234,234,234,-22,32,178,-64,220,-56,204
40949,-46,-14,-10,-42,336,90,148,148,148,148,-310,-189,154,306,-46,-42,336
40961,286,46,-230,114,252,-12,146,146,-146,-146,307,-152,-51,62,-286,-114,-252
40973,-130,-6,-110,-126,-194,118,306,-306,306,-306,-270,139,-190,-228,-130,-126,-194
40993,166,-349,286,391,-179,370,-223,223,-223,223,-292,-46,-280,16,166,391,-179
41011,252,-172,-248,220,-388,260,224,224,224,224,63,122,-1,-336,252,220,-388
41017,-140,-175,-318,229,-183,-330,310,-310,-310,310,65,-290,-333,72,140,-229,183
41023,56,345,-146,157,133,322,30,-30,-30,30,279,-331,-43,76,-56,-157,-133
41039,194,-154,114,-178,30,84,13,13,-13,-13,-189,39,-115,224,-194,178,-30
41047,-28,181,122,89,-259,74,-208,208,208,-208,-316,229,164,132,28,-89,259
41051,-116,-234,-276,-18,306,180,123,123,123,123,160,-66,220,-260,-116,-18,306
41057,-154,24,-218,132,-386,-74,156,-156,156,-156,186,-53,-22,340,-154,132,-386
41077,-22,-179,342,-23,67,-2,-227,227,-227,227,-180,-7,232,-320,-22,-23,67
41081,66,-298,186,-42,262,-62,-220,-220,-220,-220,-92,-309,372,-218,66,-42,262
41113,-256,142,-110,150,102,186,-130,130,130,-130,-131,150,151,352,256,-150,-102
41117,98,-324,30,132,8,92,-42,42,42,-42,126,-118,-42,252,-98,-132,-8
41131,132,92,340,-28,204,0,-112,-112,-112,-112,-117,-152,-61,240,132,-28,204
41141,186,316,250,-372,-36,210,-62,-62,-62,-62,-118,-13,-82,-258,186,-372,-36
41143,16,-248,30,392,-32,-86,-166,166,166,-166,-164,179,-212,-52,-16,-392,32
41149,-158,-355,54,-91,137,-130,26,26,26,26,1,98,-23,-286,-158,-91,137
41161,86,-23,-250,-311,-83,-314,82,82,82,82,257,-183,265,-58,86,-311,-83
41177,30,-192,-74,-144,-376,392,-18,18,18,-18,78,260,82,-132,-30,144,376
41179,112,-85,-58,-101,-279,174,-182,-182,182,182,14,32,74,-112,-112,101,279
41183,-184,-144,-164,48,-32,-8,135,-135,135,-135,-111,-394,-131,-132,-184,48,-32
41189,182,46,-110,282,-344,268,254,254,-254,-254,-138,-342,-262,254,-182,-282,344
41201,-186,278,330,-342,-220,-10,-238,-238,-238,-238,-318,-255,30,18,-186,-342,-220
41203,208,-101,58,231,155,-394,-286,286,286,-286,385,395,27,308,-208,-231,-155
41213,390,34,6,-198,-58,-274,4,-4,4,-4,150,-54,390,-228,390,-198,-58
41221,-28,302,94,-354,-214,122,361,361,-361,-361,-50,-22,-70,-358,28,354,214
41227,-140,-52,272,268,-188,-56,2,-2,2,-2,88,162,-132,4,-140,268,-188
41231,166,122,26,-194,-216,120,-260,-260,260,260,-235,-291,171,-256,-166,194,216
41233,258,85,-242,-167,247,-74,175,-175,175,-175,-256,-323,320,360,258,-167,247
41243,378,212,-6,-308,-8,-56,-233,233,233,-233,236,-251,12,180,-378,308,8
41257,32,43,-342,47,-37,26,95,-95,-95,95,-202,112,322,176,-32,-47,37
41263,-316,16,344,-176,120,228,-194,194,-194,194,330,14,-246,372,-316,-176,120
41269,-360,374,-2,310,166,94,-65,-65,65,65,-156,-30,32,138,360,-310,-166
41281,-8,-106,398,38,322,70,-143,-143,143,143,-12,396,68,-222,8,-38,-322
41299,64,-63,94,-47,91,-98,192,192,-192,-192,22,-116,154,120,-64,47,-91
41333,-62,262,-18,194,-60,36,-346,346,346,-346,246,-318,-134,316,62,-194,60
41341,-222,-59,354,117,9,-126,-14,-14,-14,-14,-101,94,-357,-66,-222,117,9
41351,90,84,-374,-276,288,-372,-273,-273,273,273,391,80,-119,-288,-90,276,-288
41357,-210,18,-174,-114,336,-186,54,-54,54,-54,-385,-249,99,-252,-210,-114,336
41381,6,-42,-310,34,288,180,-258,-258,258,258,-58,88,122,194,-6,-34,-288
41387,226,172,314,268,-316,32,-277,277,277,-277,190,77,18,-132,-226,-268,316
41389,-74,301,118,-315,-199,-190,130,130,130,130,-243,-265,-139,-110,-74,-315,-199
41399,-54,-204,-214,60,152,-196,168,168,-168,-168,264,216,-160,-128,54,-60,-152
41411,70,-12,-346,-136,70,76,-99,-99,99,99,-99,348,-165,20,-70,136,-70
41413,-200,-157,138,167,183,90,-191,191,191,-191,27,-162,-71,104,200,-167,-183
41443,244,-277,240,39,305,-280,320,-320,320,-320,196,140,-116,252,244,39,305
41453,-42,190,262,-170,-390,126,322,-322,322,-322,-189,162,79,-140,-42,-170,-390
41467,-12,108,248,12,276,-96,162,-162,162,-162,-84,220,-312,-140,-12,12,276
41479,-200,179,44,211,99,48,62,62,62,62,45,152,133,-284,-200,211,99
41491,-252,103,30,335,89,290,-82,-82,82,82,-176,-201,-40,160,252,-335,-89
41507,-382,-208,10,-228,338,-328,-65,65,65,-65,154,-60,110,28,382,228,-338
41513,254,-24,-214,-252,30,102,-24,24,-24,24,139,43,255,-36,254,-252,30
41519,240,-318,-192,18,114,192,-351,-351,-351,-351,-54,20,-358,-264,240,18,114
41521,238,281,-398,233,217,-326,26,26,26,26,107,-75,115,114,238,233,217
41539,20,125,60,197,5,272,-340,-340,-340,-340,281,312,-175,-104,20,197,5
41543,246,-40,314,-256,292,148,-377,377,377,-377,346,-359,246,52,-246,256,-292
41549,198,-96,-178,224,-40,158,0,0,0,0,-234,-267,-266,326,198,224,-40
41579,198,-306,-306,-322,90,-12,-45,-45,45,45,-37,252,-315,68,-198,322,-90
41593,-152,-86,34,58,-202,-22,239,-239,-239,239,49,250,91,224,152,-58,202
41597,318,42,162,-274,396,198,78,-78,78,-78,210,-305,162,252,318,-274,396
41603,108,-318,300,162,-366,-372,-243,243,-243,243,-69,234,375,-20,108,162,-366
41609,34,270,42,-142,-324,18,-36,-36,-36,-36,-10,123,-106,-374,34,-142,-324
41611,-12,-268,-146,316,-212,346,88,88,-88,-88,-328,-345,220,-48,12,-316,212
41617,46,294,402,86,178,-86,-171,171,-171,171,112,-29,-308,-224,46,86,178
41621,-54,276,-6,372,284,272,-342,-342,342,342,346,-150,-26,-130,54,-372,-284
41627,-252,-258,180,-126,-328,-4,351,-351,351,-351,391,212,147,20,-252,-126,-328
41641,392,107,158,379,113,38,-143,-143,143,143,-278,2,402,-278,-392,-379,-113
41647,348,-195,190,89,257,-178,48,-48,-48,48,29,-307,-233,36,-348,-89,-257
41651,-124,-174,-300,114,138,180,177,177,177,177,-382,246,130,108,-124,114,138
41659,-220,-55,270,-167,135,-174,-182,-182,182,182,-180,-323,224,352,220,167,-135
41669,234,-244,-330,108,164,266,50,50,50,50,-222,235,78,30,234,108,164
41681,298,180,402,88,-22,-46,186,186,186,186,200,-382,-120,18,298,88,-22
41687,320,188,48,-348,-176,-368,-241,241,-241,241,-213,266,-241,4,320,-348,-176
41719,340,-133,-182,19,-299,-170,364,364,-364,-364,-136,191,308,-332,-340,-19,299
41729,-258,-220,26,-60,-100,158,-190,-190,-190,-190,94,-347,-94,-46,-258,-60,-100
41737,64,283,114,383,-73,74,-157,157,157,-157,91,364,-191,-112,-64,-383,73
41759,-240,138,-244,-258,16,-368,-39,-39,-39,-39,138,-258,-126,-184,-240,-258,16
41761,-232,-217,-162,223,-119,-26,13,13,-13,-13,-100,-116,-188,194,232,-223,119
41771,-374,52,-10,364,-200,232,-271,-271,271,271,73,-281,47,220,374,-364,200
41777,78,-104,198,180,82,328,152,-152,-152,152,-126,-96,78,308,-78,-180,-82
41801,-242,-388,354,-228,-148,68,-122,-122,122,122,135,-6,65,-250,242,228,148
41809,-362,-185,146,31,-21,198,-194,-194,-194,-194,-393,223,-209,34,-362,31,-21
41813,-186,192,-98,-44,94,-104,-6,6,6,-6,240,-318,256,380,186,44,-94
41843,84,44,84,348,-372,-252,296,-296,296,-296,51,-12,-289,380,84,348,-372
41849,370,-270,-334,-238,118,64,-234,-234,234,234,141,42,19,-90,-370,238,-118
41851,-52,-380,244,-68,252,288,-2,-2,-2,-2,-105,-224,-57,56,-52,-68,252
41863,376,-361,-192,307,85,-80,-130,130,-130,130,188,-238,0,244,376,307,85
41879,270,-224,-18,372,258,-132,47,47,-47,-47,344,-112,288,-160,-270,-372,-258
41887,-204,-155,-328,-191,67,-308,-182,182,-182,182,22,-236,62,-132,-204,-191,67
41893,-100,-319,114,149,-195,126,-38,38,38,-38,-139,394,-121,-272,100,-149,195
41897,-222,124,-162,196,-200,196,-244,244,244,-244,-314,168,-302,-244,222,-196,200
41903,-24,-46,76,94,-56,208,260,-260,260,-260,-168,112,128,252,-24,94,-56
41911,316,371,-144,35,-173,-200,44,44,44,44,85,-240,-339,260,316,35,-173
41927,-198,166,-122,258,124,124,-37,37,37,-37,38,333,-46,-116,198,-258,-124
41941,270,-26,-182,-10,206,-346,31,31,31,31,54,-214,-10,-198,270,-10,206
41947,-144,-71,4,221,67,-32,172,-172,172,-172,20,164,380,-316,-144,221,67
41953,380,-51,2,41,113,-34,-219,219,219,-219,-351,-284,-213,-232,-380,-41,-113
41957,-322,-24,222,180,98,8,312,-312,-312,312,-192,98,-104,228,322,-180,-98
41959,-172,241,-130,-375,163,-278,-286,-286,286,286,214,249,238,-164,172,375,-163
41969,-6,18,-366,-14,-226,80,-234,-234,234,234,-369,12,105,338,6,14,226
41981,150,32,-6,-60,398,62,236,236,236,236,312,102,-36,-262,150,-60,398
41983,-32,-191,-182,-19,193,166,-286,286,286,-286,-200,-217,56,-4,32,19,-193
41999,168,-82,-180,-150,-160,-352,-400,-400,-400,-400,126,-168,194,112,168,-150,-160
42013,-286,-97,-126,43,-191,190,-13,13,-13,13,-44,-189,-156,376,-286,43,-191
42017,202,240,306,372,-30,42,-144,144,-144,144,182,165,182,84,202,372,-30
42019,-332,-153,-88,239,83,-316,0,0,0,0,81,-288,73,88,-332,239,83
42023,246,184,-94,92,238,-116,-208,208,208,-208,-372,-24,128,132,-246,-92,-238
42043,172,291,-284,-321,-131,244,300,-300,300,-300,-62,12,-38,-20,172,-321,-131
42061,232,346,150,-166,-266,310,-13,-13,13,13,-400,62,-304,-274,-232,166,266
42071,192,-62,-284,234,134,-328,-152,-152,-152,-152,-18,176,-286,-32,192,234,134
42073,-336,38,-62,94,262,-158,46,-46,-46,46,-291,-136,311,-144,336,-94,-262
42083,-198,174,-394,-90,342,-84,-117,117,117,-117,138,272,294,68,198,90,-342
42089,18,-306,-190,-186,-218,256,186,186,-186,-186,86,-10,234,-166,-18,186,218
42101,-86,12,-350,52,360,48,-234,-234,234,234,30,-98,-334,-222,86,-52,-360
42131,-282,-218,-198,-110,288,-24,263,263,-263,-263,141,148,-245,372,282,110,-288
42139,-116,-139,-246,373,191,254,-26,-26,26,26,20,205,-148,160,116,-373,-191
42157,160,-57,370,-109,83,242,273,-273,-273,273,97,46,59,-120,-160,109,-83
42169,-198,355,110,59,131,14,46,46,46,46,-19,230,-3,198,-198,59,131
42179,-306,-234,-302,98,216,96,51,51,-51,-51,-223,-99,-105,36,306,-98,-216
42181,390,-107,-170,389,-383,70,-341,-341,-341,-341,197,325,269,-90,390,389,-383
42187,-140,-235,2,-127,-187,-358,-362,362,362,-362,124,-187,140,348,140,127,187
42193,-184,214,-166,-178,22,394,35,-35,-35,35,266,274,46,-224,184,178,-22
42197,2,182,54,-18,322,202,-400,400,-400,400,-362,-370,-18,100,2,-18,322
42209,206,-56,186,184,400,-212,-286,-286,286,286,231,-348,129,-210,-206,-184,-400
42221,214,-330,-102,366,266,350,150,150,150,150,-360,57,36,298,214,366,266
42223,-320,-304,116,272,32,-220,26,-26,26,-26,84,76,-96,-252,-320,272,32
42227,140,182,228,-18,58,-236,44,-44,44,-44,-115,102,-15,4,140,-18,58
42239,-130,104,-10,196,78,300,-128,-128,128,128,189,151,-21,0,130,-196,-78
42257,98,312,-378,100,-238,308,90,-90,-90,90,342,180,-162,132,-98,-100,238
42281,190,-250,-86,-142,224,260,364,364,-364,-364,58,240,38,-54,-190,142,-224
42283,-204,93,-298,217,-63,6,300,-300,-300,300,-223,147,43,36,204,-217,63
42293,306,-60,-266,-64,-294,-102,390,-390,390,-390,-31,-195,341,-332,306,-64,-294
42299,-236,-402,252,-50,-26,-140,-156,-156,-156,-156,-348,210,-232,-180,-236,-50,-26
42307,152,116,-358,60,284,14,202,-202,-202,202,76,-331,356,-148,-152,-60,-284
42323,134,168,114,-220,74,-172,117,-117,-117,117,-40,109,-4,100,-134,220,-74
42331,-136,-281,-104,95,151,-8,4,4,4,4,277,52,213,-136,-136,95,151
42337,34,-102,138,-62,-122,-398,-81,81,-81,81,218,370,78,-328,34,-62,-122
42349,40,-5,22,131,337,-26,-13,-13,13,13,406,158,-182,126,-40,-131,-337
42359,-306,102,-98,-238,144,-108,-273,-273,273,273,-368,237,-136,192,306,238,-144
42373,304,-1,34,-101,323,314,-26,26,26,-26,379,258,-167,344,-304,101,-323
42379,104,212,-20,172,12,-372,-166,-166,-166,-166,-319,256,-7,-32,104,172,12
42391,4,-119,142,-95,59,98,-10,-10,10,10,-202,-115,-250,-76,-4,95,-59
42397,-22,-67,338,49,-165,-354,-223,223,-223,223,-242,-153,-242,304,-22,49,-165
42403,136,399,-160,-285,-391,284,396,-396,396,-396,344,26,-4,-356,136,-285,-391
42407,-288,222,280,-274,-122,-224,-129,129,-129,129,-243,-360,-199,212,-288,-274,-122
42409,94,-329,-358,47,267,-18,-74,-74,-74,-74,-346,270,110,298,94,47,267
42433,150,-194,26,262,266,-226,274,-274,274,-274,368,-43,308,-192,150,262,266
42437,-42,168,350,-300,-246,-120,-318,318,318,-318,-4,250,224,388,42,300,246
42443,134,94,-118,122,-284,124,299,-299,-299,299,-312,377,40,-396,-134,-122,284
42451,-192,-101,210,123,45,66,-112,-112,112,112,-124,28,60,72,192,-123,-45
42457,-38,67,-346,-241,81,-138,-203,203,-203,203,-176,101,44,160,-38,-241,81
42461,-70,-92,-238,184,258,-342,-230,-230,-230,-230,-42,-70,-34,42,-70,184,258
42463,332,-23,-134,-155,201,258,26,-26,-26,26,-279,-151,131,92,-332,155,-201
42467,-4,-42,388,-114,-294,108,-75,75,-75,75,-208,168,-8,324,-4,-114,-294
42473,-126,328,94,-108,178,-236,104,-104,-104,104,142,114,182,-180,126,108,-178
42487,-92,289,-224,-227,-17,100,-74,74,-74,74,-406,-166,166,364,-92,-227,-17
42491,-382,-214,-30,-138,-156,108,-65,-65,65,65,204,-108,-124,36,382,138,156
42499,-100,-201,-382,119,-11,-338,78,78,-78,-78,-196,9,-20,-56,100,-119,11
42509,154,0,286,4,-90,210,234,234,234,234,84,-146,188,-294,154,4,-90
42533,90,216,-106,-116,-254,130,150,-150,150,-150,-233,-43,251,124,90,-116,-254
42557,-378,-78,198,382,-72,-216,108,-108,-108,108,0,90,-284,252,378,-382,72
42569,114,-212,-174,-220,144,-312,-274,-274,274,274,-221,-362,309,-326,-114,220,-144
42571,304,29,-168,-163,25,376,-166,-166,-166,-166,-163,62,325,208,304,-163,25
42577,-112,231,298,107,55,298,39,-39,-39,39,235,-316,-335,-304,112,-107,-55
42589,-10,-383,-286,-71,-119,-146,130,130,130,130,307,351,-29,-50,-10,-71,-119
42611,12,206,36,42,120,-60,-292,-292,-292,-292,24,-360,-16,-228,12,42,120
42641,70,182,-338,282,-60,366,14,14,14,14,108,85,-180,318,70,282,-60
42643,124,-372,268,268,-84,-36,264,-264,264,-264,-64,-196,284,76,124,268,-84
42649,-186,-138,294,150,310,22,-75,-75,-75,-75,69,253,109,6,-186,150,310
42667,-24,-100,-36,132,312,0,-208,208,-208,208,-334,316,-66,324,-24,132,312
42677,350,82,46,-66,-272,88,-322,322,322,-322,-132,232,-32,36,-350,66,272
42683,36,340,24,-300,-220,212,349,-349,349,-349,-157,-174,-225,60,36,-300,-220
42689,-238,286,286,-30,-140,322,280,280,280,280,-332,-306,-16,-66,-238,-30,-140
42697,-228,-47,114,-187,-227,358,-331,331,331,-331,137,-358,235,-360,228,187,227
42701,302,-206,110,-186,-240,-66,-62,-62,-62,-62,-204,-186,52,202,302,-186,-240
42703,224,171,94,-377,227,146,234,-234,-234,234,287,201,5,28,-224,377,-227
42709,-266,269,-166,-395,-15,162,-301,-301,-301,-301,66,30,106,10,-266,-395,-15
42719,232,-112,-332,-300,-290,-248,-103,-103,-103,-103,-42,-40,-138,280,232,-300,-290
42727,-68,-129,208,-53,1,52,312,-312,312,-312,26,164,-10,-212,-68,-53,1
42737,-54,-250,-186,-38,376,316,-104,104,104,-104,30,-98,74,-68,54,38,-376
42743,296,360,204,-16,-84,72,216,-216,216,-216,-240,246,-152,236,296,-16,-84
42751,-32,347,-290,-29,-91,-58,196,196,-196,-196,-68,85,64,212,32,29,91
42767,48,-224,-276,100,154,-200,-344,344,-344,344,229,166,-79,180,48,100,154
42773,226,18,-150,-334,170,-310,186,-186,186,-186,29,-239,177,-412,226,-334,170
42787,128,-205,400,-73,-227,-332,-232,232,-232,232,274,220,-254,372,128,-73,-227
42793,46,319,-234,-341,-31,-118,253,-253,253,-253,108,26,-144,-32,46,-341,-31
42797,146,318,194,286,6,-102,90,-90,90,-90,-75,-74,113,212,146,286,6
42821,-106,-288,194,-204,374,326,294,294,294,294,270,-218,-66,270,-106,-204,374
42829,-44,-39,230,313,-173,250,-78,-78,78,78,-54,-30,-226,-82,44,-313,173
42839,-96,-352,144,16,-112,392,-223,-223,-223,-223,-394,100,146,40,-96,16,-112
42841,-176,-97,30,-25,205,-338,-143,-143,143,143,58,-218,-90,170,176,25,-205
42853,196,-211,266,9,-315,150,175,-175,-175,175,269,-10,367,-32,-196,-9,315
42859,228,-81,118,223,-179,274,156,156,-156,-156,14,-271,158,0,-228,-223,179
42863,-118,60,366,284,-180,276,0,0,0,0,-296,-379,-284,-156,118,-284,180
42899,36,-108,-132,36,324,60,-60,-60,-60,-60,-242,206,-354,276,36,36,324
42901,-10,-146,134,-146,106,214,-209,-209,-209,-209,245,-95,-139,-266,-10,-146,106
42923,68,-218,-120,14,-246,-324,259,-259,259,-259,-115,-386,65,284,68,14,-246
42929,154,-92,306,-188,340,-230,100,100,100,100,294,-81,-26,-210,154,-188,340
42937,128,-26,-238,-170,-226,-166,107,-107,-107,107,-257,206,-163,128,-128,170,226
42943,-56,128,44,184,44,-76,26,-26,26,-26,-136,-46,252,-332,-56,184,44
42953,30,-68,-82,116,-48,-138,-14,14,-14,14,39,295,139,-164,30,116,-48
42961,142,67,398,283,175,94,-257,-257,-257,-257,-123,-87,149,-158,142,283,175
42967,-212,-333,34,183,255,-78,234,-234,-234,234,-64,331,-80,-316,212,-183,-255
42979,224,228,336,-68,316,-344,-222,-222,-222,-222,197,390,-323,-160,224,-68,316
42989,-54,-242,-270,-234,-354,240,260,260,-260,-260,265,-4,207,-22,54,234,354
43003,-156,-32,-392,8,-348,-240,-86,86,-86,86,-30,-170,-126,12,-156,8,-348
43013,-6,-182,202,174,-12,186,-62,62,-62,62,339,134,-153,-4,-6,174,-12
43019,-298,-6,270,138,-330,84,249,249,-249,-249,-365,125,-91,-36,298,-138,330
43037,-98,312,-18,292,98,-136,-90,90,90,-90,258,-108,334,76,98,-292,-98
43049,186,-66,306,-30,-284,136,174,174,-174,-174,315,204,117,-294,-186,30,284
43051,-176,-283,150,-187,43,46,-308,-308,308,308,-148,292,-296,-232,176,187,-43
43063,-96,-69,-122,271,-197,82,-300,300,300,-300,-121,99,269,348,96,-271,197
43067,10,-94,-246,-198,-366,-24,367,-367,-367,367,138,93,66,12,-10,198,366
43093,-4,238,154,-170,-106,-298,-10,10,10,-10,83,-280,-79,160,4,170,106
43103,-94,358,354,274,124,400,-208,208,208,-208,200,-241,384,-332,94,-274,-124
43117,170,-323,-50,233,-169,98,289,-289,289,-289,324,26,244,128,170,233,-169
43133,94,276,354,100,60,-210,216,-216,216,-216,-366,-102,-406,-380,94,100,60
43151,-216,-74,288,78,66,-240,223,223,223,223,-132,-88,212,-48,-216,78,66
43159,60,132,-120,36,64,136,408,408,408,408,-69,158,-341,204,60,36,64
43177,-218,-27,214,217,-233,-86,126,-126,126,-126,102,338,-402,88,-218,217,-233
43189,350,-139,170,-379,-355,326,290,290,290,290,-279,191,9,106,350,-379,-355
43201,-56,194,-154,162,34,-290,106,106,-106,-106,-16,146,-388,110,56,-162,-34
43207,-72,83,-282,231,-213,402,-74,74,74,-74,329,88,243,84,72,-231,213
43223,-102,60,154,-316,-40,-136,237,-237,-237,237,232,272,-344,-300,102,316,40
43237,114,-378,-6,-378,-26,118,177,-177,177,-177,-108,-77,196,144,114,-378,-26
43261,382,262,-46,-98,262,154,403,403,403,403,-302,-287,170,370,382,-98,262
43271,94,120,-174,0,-180,-360,-12,-12,12,12,-88,387,304,-368,-94,0,180
43283,166,88,94,248,-96,336,-91,91,91,-91,336,123,-108,196,-166,-248,96
43291,-116,260,200,-316,-320,172,272,272,272,272,320,358,256,40,-116,-316,-320
43313,-266,244,66,192,154,-290,-260,260,-260,260,-37,-330,87,-100,-266,192,154
43319,56,-112,-44,300,74,200,-208,-208,-208,-208,388,-366,280,360,56,300,74
43321,-344,147,142,-397,105,-186,-78,-78,78,78,-176,118,52,314,344,397,-105
43331,26,210,102,-218,144,-96,141,141,-141,-141,113,-143,-89,36,-26,218,-144
43391,-368,228,-184,-40,314,-304,-279,-279,-279,-279,174,260,154,48,-368,-40,314
43397,166,-18,222,206,-42,-138,-108,108,-108,108,-42,-150,-330,-308,166,206,-42
43399,-348,-303,-70,289,-197,-194,240,240,-240,-240,274,115,166,204,348,-289,197
43403,308,122,-28,-94,-66,84,-52,52,-52,52,213,-242,281,108,308,-94,-66
43411,-48,-212,76,-60,-236,-236,310,310,310,310,-192,110,-368,32,-48,-60,-236
43427,-158,332,202,60,-356,-392,352,-352,-352,352,376,-285,-12,12,158,-60,356
43441,280,178,350,-382,234,54,-22,-22,22,22,84,320,0,210,-280,382,-234
43451,42,96,166,-240,-216,120,312,312,-312,-312,304,-355,0,-228,-42,240,216
43457,182,42,-178,-218,280,400,-192,192,192,-192,-132,154,180,-188,-182,218,-280
43481,198,52,294,-132,208,-218,10,10,10,10,140,50,180,-182,198,-132,208
43487,-274,130,-66,226,-354,96,-232,232,232,-232,54,-225,390,348,274,-226,354
43499,228,-104,-16,-144,84,36,13,13,13,13,48,22,-36,-204,228,-144,84
43517,-386,292,126,328,226,16,-70,70,70,-70,-294,-60,14,308,386,-328,-226
43541,-46,156,6,-44,-312,282,-156,-156,-156,-156,48,-345,-284,-50,-46,-44,-312
43543,-272,21,250,-311,-123,246,18,-18,-18,18,28,156,-36,-84,272,311,123
43573,286,-187,-266,137,-301,-22,293,-293,293,-293,284,-167,-172,-80,286,137,-301
43577,-146,-142,222,246,-268,-106,38,-38,38,-38,-239,-225,373,-204,-146,246,-268
43579,28,259,304,219,-277,44,178,178,178,178,-173,42,-13,16,28,219,-277
43591,-312,69,322,293,91,-350,-78,-78,78,78,178,-277,-374,276,312,-293,-91
43597,-132,294,138,-258,-242,190,78,-78,-78,78,-255,158,-13,144,132,258,242
43607,-150,-258,-58,138,316,-260,117,-117,-117,117,284,348,120,-164,150,-138,-316
43609,-148,281,350,57,-73,-334,259,259,-259,-259,222,44,-58,250,148,-57,73
43613,-94,-2,126,126,402,108,182,-182,-182,182,114,110,-6,-180,94,-126,-402
43627,-72,-188,-352,412,196,-260,-260,260,-260,260,184,296,-356,-348,-72,412,196
43633,4,66,234,-94,-34,-274,33,-33,-33,33,-253,104,-111,104,-4,94,34
43649,-358,316,314,-244,-180,216,338,338,-338,-338,-275,52,-133,110,358,244,180
43651,-148,-204,84,332,-140,-128,-306,-306,-306,-306,341,-128,245,208,-148,332,-140
43661,-310,-372,34,312,-54,-96,-156,-156,156,156,-393,4,369,6,310,-312,54
43669,220,30,174,-50,-42,-198,-39,-39,39,39,76,182,-344,314,-220,50,42
43691,-222,-186,-342,298,-284,100,276,276,-276,-276,-69,-63,165,-132,222,-298,284
43711,-24,13,154,-35,371,-70,344,344,-344,-344,-188,67,236,-300,24,35,-371
43717,-96,58,-94,-206,162,-246,-130,130,130,-130,-275,302,39,-184,96,206,-162
43721,342,-16,162,84,-310,-220,262,262,-262,-262,343,-72,153,70,-342,-84,310
43753,-136,-293,-14,7,-225,-126,-130,130,130,-130,222,-4,-214,208,136,-7,225
43759,-112,-151,-124,-367,-239,-248,-220,-220,-220,-220,40,244,336,-100,-112,-367,-239
43777,-52,-95,-382,-163,5,-250,-247,247,247,-247,122,-82,198,136,52,163,-5
43781,226,-168,326,188,-114,-390,306,306,306,306,-150,-165,2,270,226,188,-114
43783,144,199,236,91,153,228,244,-244,244,-244,-122,-154,-46,-108,144,91,153
43787,252,32,-84,-384,-24,12,-247,247,-247,247,-92,102,228,132,252,-384,-24
43789,-320,359,-10,-409,-191,70,58,58,-58,-58,-140,356,-96,-98,320,409,191
43793,374,-130,230,-186,-6,-306,-16,16,-16,16,174,70,62,76,374,-186,-6
43801,198,-279,-70,-103,-107,-62,-195,-195,-195,-195,-23,-135,81,-282,198,-103,-107
43853,-162,412,-14,332,-92,-2,310,-310,310,-310,-71,-101,261,300,-162,332,-92
43867,-8,-188,218,92,56,350,-136,136,136,-136,-416,385,-56,-52,8,-92,-56
43889,42,170,-270,154,34,-254,50,50,50,50,-84,-237,-72,238,42,154,34
43891,-52,220,-224,180,124,316,4,4,4,4,244,-100,-172,104,-52,180,124
43913,174,56,-342,-252,118,-218,278,-278,278,-278,-135,83,-299,-156,174,-252,118
43933,72,-146,50,302,-34,-22,5,-5,-5,5,167,-394,-107,216,-72,-302,34
43943,120,364,240,336,182,-208,-299,299,-299,299,264,208,240,-100,120,336,182
43951,244,-55,246,-55,203,-286,130,130,-130,-130,22,-35,182,260,-244,55,-203
43961,310,106,290,-82,360,204,104,104,-104,-104,-171,186,19,-38,-310,82,-360
43963,-64,157,304,-119,359,-292,130,-130,130,-130,16,254,64,268,-64,-119,359
43969,-130,-331,2,133,133,286,-334,-334,-334,-334,-307,323,221,274,-130,133,133
43973,-182,-96,-26,144,-96,-132,156,-156,-156,156,258,304,-78,356,182,-144,96
43987,-104,-133,366,271,-137,82,22,-22,-22,22,-228,-37,196,-340,104,-271,137
43991,56,108,-176,-24,14,-232,273,273,273,273,-194,236,-26,72,56,-24,14
43997,162,174,270,-342,132,132,156,-156,-156,156,178,-298,-66,-4,-162,342,-132
44017,102,-5,-386,295,-355,50,-203,203,-203,203,-248,-163,-344,-192,102,295,-355
44021,174,42,22,222,216,30,282,282,282,282,-118,-255,238,78,174,222,216
44027,116,-42,-52,262,-138,-252,-237,237,-237,237,-391,346,141,36,116,262,-138
44029,92,325,206,205,-217,-310,65,65,-65,-65,-20,-284,-96,50,-92,-205,217
44041,230,-39,254,-103,285,-6,6,6,6,6,327,367,-241,-58,230,-103,285
44053,74,90,66,-166,-362,106,-75,75,-75,75,98,-359,334,-224,74,-166,-362
44059,336,-92,-86,316,-140,-206,-76,-76,76,76,-246,-28,134,384,-336,-316,140
44071,-212,5,28,-19,-339,180,-64,-64,-64,-64,72,-244,-400,-236,-212,-19,-339
44087,-88,166,20,-242,362,-352,-347,347,-347,347,288,-294,-344,260,-88,-242,362
44089,-176,-266,-338,30,146,-226,65,65,-65,-65,-46,262,-282,122,176,-30,-146
44101,-128,-89,390,295,93,342,98,98,-98,-98,144,174,92,298,128,-295,-93
44111,150,-188,-42,192,-302,292,-208,-208,208,208,128,367,64,16,-150,-192,302
44119,380,-329,200,-137,-1,-16,364,364,364,364,83,264,171,244,380,-137,-1
44123,116,-320,4,216,-356,76,196,-196,196,-196,363,218,-105,-372,116,216,-356
44129,90,272,-382,-344,-228,144,-350,-350,350,350,-145,250,-399,-222,-90,344,228
44131,92,256,176,64,-104,148,-68,-68,-68,-68,92,88,116,8,92,64,-104
44159,150,-300,226,-360,126,120,309,309,-309,-309,51,-32,205,184,-150,360,-126
44171,292,0,300,240,-392,268,-228,-228,-228,-228,240,210,-84,324,292,240,-392
44179,96,128,-310,-160,-32,-110,364,364,-364,-364,-84,356,160,-336,-96,160,32
44189,246,-14,26,-6,410,284,-208,-208,208,208,-39,412,279,150,-246,6,-410
44201,86,-174,118,174,-180,-210,12,12,12,12,50,45,86,246,86,174,-180
44203,-184,344,-76,-352,-156,-288,-112,112,-112,112,204,280,-36,204,-184,-352,-156
44207,118,312,18,-12,-318,-60,117,-117,-117,117,148,-40,-108,-132,-118,12,318
44221,192,2,254,178,-190,86,-221,-221,221,221,-330,-238,-206,-78,-192,-178,190
44249,294,54,-382,-118,-20,-338,156,156,156,156,-130,9,162,-102,294,-118,-20
44257,360,-353,-270,-373,383,-22,-397,397,397,-397,-94,182,238,144,-360,373,-383
44263,-104,-275,-234,353,-251,-110,146,-146,-146,146,-291,-353,-169,220,104,-353,251
44267,186,-210,222,354,-8,-284,93,-93,-93,93,-218,204,-114,412,-186,-354,8
44269,-114,-333,-74,-229,163,-206,297,297,297,297,254,399,-370,-306,-114,-229,163
44273,334,-372,358,-240,42,-72,78,-78,-78,78,112,404,388,84,-334,240,-42
44279,-24,174,-324,-82,-130,56,336,336,336,336,380,204,-196,72,-24,-82,-130
44281,82,43,294,-149,131,-70,-269,-269,-269,-269,-307,82,133,106,82,-149,131
44293,-244,-418,-126,-170,102,318,-158,158,158,-158,229,316,79,-16,244,170,-102
44351,250,-100,-110,168,-22,260,-416,-416,416,416,89,-33,-345,-408,-250,-168,22
44357,-134,384,122,-288,-104,274,-378,378,-378,378,-25,-6,-37,108,-134,-288,-104
44371,40,291,-302,43,361,-182,-132,-132,132,132,330,-92,-42,-160,-40,-43,-361
44381,34,228,-162,348,280,-62,18,18,18,18,-42,-226,342,-378,34,348,280
44383,-248,119,-192,291,-59,-8,14,-14,14,-14,-236,122,68,324,-248,291,-59
44389,-160,-74,94,-42,362,-250,-157,-157,157,157,34,182,-298,314,160,42,-362
44417,62,168,150,164,-258,-402,270,-270,270,-270,-45,254,255,-52,62,164,-258
44449,-52,138,-306,-62,150,378,-141,-141,141,141,146,-76,-46,286,52,62,-150
44453,-70,-192,-274,72,316,-68,18,-18,-18,18,-420,-234,-92,84,70,-72,-316
44483,28,78,248,106,-284,52,111,-111,111,-111,-193,70,363,220,28,106,-284
44491,68,-341,202,-317,-131,-2,332,332,-332,-332,106,152,-274,-328,-68,317,131
44497,236,-135,-22,101,-47,-170,117,-117,-117,117,113,-282,-13,-328,-236,-101,47
44501,230,-24,-190,-296,16,-308,-312,-312,312,312,91,-292,165,322,-230,296,-16
44507,282,78,-70,-138,-362,136,-48,48,48,-48,60,355,-124,-52,-282,138,362
44519,198,-4,226,-420,164,368,-365,-365,365,365,-159,200,303,72,-198,420,-164
44531,38,242,-186,-334,150,108,-299,-299,299,299,-52,-268,-308,-276,-38,334,-150
44533,-136,-249,122,-357,-201,210,321,-321,-321,321,169,50,-221,8,136,357,201
44537,-270,264,214,72,56,-310,-18,18,-18,18,73,-99,261,108,-270,72,56
44543,-318,-286,-130,-154,340,76,-188,188,188,-188,-22,-147,-354,132,318,154,-340
44549,126,352,-134,-56,-284,-356,-10,-10,10,10,257,160,-369,-114,-126,56,284
44563,4,356,-32,-84,-116,-56,398,-398,398,-398,314,344,386,188,4,-84,-116
44579,-210,-388,406,304,-18,-228,-143,-143,143,143,-84,-303,156,252,210,-304,18
44587,-16,96,-168,152,-292,188,-390,390,-390,390,368,-52,28,116,-16,152,-292
44617,134,297,-190,-83,-277,350,207,-207,207,-207,78,298,90,8,134,-83,-277
44621,-298,144,-270,-148,78,-60,-78,-78,78,78,18,-6,-82,-262,298,148,-78
44623,-84,-315,46,241,-223,14,312,-312,-312,312,-149,-169,281,348,84,-241,223
44633,-202,-78,-38,-234,36,78,-366,366,-366,366,-114,-57,-266,12,-202,-234,36
44641,-38,51,-62,131,-89,-194,39,39,39,39,-205,125,-77,-114,-38,131,-89
44647,-132,25,282,-123,-215,226,-214,214,214,-214,85,-267,95,260,132,123,215
44651,-284,-402,16,-342,-56,-20,237,237,237,237,-212,-46,96,-380,-284,-342,-56
44657,-330,360,166,164,-318,72,-132,132,132,-132,8,-108,-296,148,330,-164,318
44683,136,311,-318,-261,-217,-106,28,-28,-28,28,356,344,284,244,-136,261,217
44687,186,-410,-306,-294,56,68,143,-143,-143,143,138,333,18,236,-186,294,-56
44699,-146,254,-114,-70,304,-164,319,319,-319,-319,-220,165,156,-52,146,70,-304
44701,-312,-198,222,186,70,118,39,39,-39,-39,132,-164,260,-78,312,-186,-70
44711,-120,-196,96,-116,-284,40,-145,-145,-145,-145,234,210,-170,-256,-120,-116,-284
44729,-46,-174,-294,-266,240,66,-156,-156,-156,-156,-310,-229,-350,54,-46,-266,240
44741,62,212,338,340,260,-340,-260,-260,260,260,-86,102,-250,-2,-62,-340,-260
44753,402,124,206,-256,50,-316,-286,286,286,-286,-156,-314,-200,124,-402,256,-50
44771,220,-96,-252,372,22,-140,-36,-36,-36,-36,248,16,-372,-4,220,372,22
44773,370,-403,-266,161,315,-6,377,-377,377,-377,-104,-289,336,288,370,161,315
44777,142,318,158,-302,-232,56,162,-162,-162,162,236,-166,76,-100,-142,302,232
44789,-202,-214,-14,34,62,-226,260,260,260,260,102,-119,270,270,-202,34,62
44797,-322,-137,-318,67,89,-262,-5,5,-5,5,-50,-353,-194,104,-322,67,89
44809,232,315,94,235,-119,94,-231,-231,231,231,-80,110,300,-346,-232,-235,119
44819,50,326,162,-70,196,124,-104,-104,104,104,-135,-113,-225,-100,-50,70,-196
44839,-308,-284,-398,20,-72,-258,-106,-106,106,106,-158,-189,-226,332,308,-20,72
44843,266,-176,-234,60,266,260,-169,169,169,-169,-278,283,206,-124,-266,-60,-266
44851,236,136,200,72,80,-172,298,298,298,298,-71,-118,225,-232,236,72,80
44867,108,206,312,-278,-284,-188,-43,43,-43,43,-200,-186,288,164,108,-278,-284
44879,-144,-270,140,-186,48,-96,195,195,195,195,144,84,144,368,-144,-186,48
44887,32,-219,-338,-207,-95,-398,114,-114,-114,114,-193,-57,77,164,-32,207,95
44893,-46,131,-98,-81,-83,-2,314,-314,314,-314,-300,98,-232,-104,-46,-81,-83
44909,242,0,154,-72,-212,208,-312,-312,312,312,74,150,222,102,-242,72,212
44917,-64,242,-246,202,2,-238,-314,314,314,-314,41,-216,83,-8,64,-202,-2
44927,104,142,-404,-30,-320,136,-356,356,-356,356,56,158,408,-252,104,-30,-320
44939,-86,262,-270,-302,192,252,65,65,-65,-65,-27,205,283,-300,86,302,-192
44953,-22,-23,-266,-331,251,62,343,-343,343,-343,-416,-7,48,-136,-22,-331,251
44959,-256,175,-46,79,105,162,-58,-58,58,58,170,113,202,-180,256,-79,-105
44963,36,-360,364,260,-194,220,81,-81,81,-81,12,-58,76,236,36,260,-194
44971,248,259,-204,83,-309,12,-80,-80,-80,-80,-189,172,91,-112,248,83,-309
44983,148,-149,208,367,-11,196,-56,56,-56,56,-262,146,-74,4,148,367,-11
44987,-242,270,-350,-142,-88,212,195,-195,-195,195,102,-69,414,396,242,142,88
45007,220,220,256,-44,40,-236,-392,392,-392,392,-164,-228,44,-52,220,-44,40
45013,184,322,-406,66,154,-230,-91,91,91,-91,167,-2,-275,-8,-184,-66,-154
45053,-86,-348,-146,284,-112,-364,-234,234,234,-234,204,-36,272,36,86,-284,112
45061,406,-73,250,335,-293,-2,221,221,221,221,113,171,-215,246,406,335,-293
45077,-90,-20,390,12,36,168,-52,52,52,-52,-180,46,236,-12,90,-12,-36
45083,156,192,-104,116,-78,132,333,-333,333,-333,-399,-52,-179,-420,156,116,-78
45119,-96,38,-124,150,-354,-24,65,65,65,65,306,-348,170,-240,-96,150,-354
45121,-28,-142,110,-110,-114,-342,55,55,-55,-55,350,-260,110,322,28,110,114
45127,220,-380,52,28,-424,32,106,-106,106,-106,164,-292,0,220,220,28,-424
45131,-326,-276,-398,-132,164,140,273,273,-273,-273,316,-55,-252,260,326,132,-164
45137,386,54,-30,30,-174,162,-78,78,-78,78,357,-275,369,-196,386,30,-174
45139,-204,284,152,-332,140,-364,74,74,74,74,12,12,316,320,-204,-332,140
45161,14,44,-110,-24,70,-2,-112,-112,-112,-112,182,-291,370,182,14,-24,70
45179,-20,-150,212,-198,226,148,93,93,93,93,-90,-110,398,-300,-20,-198,226
45181,-28,-315,238,317,-101,370,174,174,-174,-174,182,-242,126,14,28,-317,101
45191,96,64,-108,28,122,248,-308,-308,-308,-308,144,322,-40,256,96,28,122
45197,130,288,402,-160,-48,-150,84,-84,84,-84,19,117,231,236,130,-160,-48
45233,-266,344,6,-84,-26,184,-86,86,86,-86,186,-324,154,-52,266,84,26
45247,100,-28,262,284,96,-306,-92,92,92,-92,-181,-228,-215,-188,-100,-284,-96
45259,-352,-397,-230,-213,45,234,112,112,-112,-112,-136,53,136,256,352,213,-45
45263,-88,132,132,-256,-22,200,33,-33,33,-33,-272,130,-208,204,-88,-256,-22
45281,390,14,-390,190,-22,-100,-104,-104,104,104,150,40,-270,318,-390,-190,22
45289,-26,-247,-306,137,-247,-214,65,65,65,65,195,-5,163,118,-26,137,-247
45293,-226,156,246,-304,358,-98,336,-336,336,-336,-114,27,414,180,-226,-304,358
45307,-284,-229,114,-353,-233,34,208,-208,-208,208,236,-419,-68,-100,284,353,233
45317,-190,132,-266,-132,376,-62,-138,138,-138,138,77,141,-7,196,-190,-132,376
45319,-56,73,132,121,249,-168,286,286,286,286,-368,164,-320,-4,-56,121,249
45329,-230,4,-102,196,60,336,26,26,-26,-26,66,-300,-138,-130,230,-196,-60
45337,88,143,122,-229,63,402,286,-286,-286,286,51,248,-391,16,-88,229,-63
45341,50,110,-146,190,190,82,-52,-52,-52,-52,-276,-225,276,-38,50,190,190
45343,-52,-205,-284,-73,269,200,-346,346,-346,346,-124,-94,-296,-124,-52,-73,269
45361,-26,110,-26,246,-314,-62,167,167,167,167,-407,-130,-87,-274,-26,246,-314
45377,138,252,94,156,4,-68,66,-66,-66,66,-188,0,360,-300,-138,-156,-4
45389,126,156,-22,-32,-26,-20,-78,-78,78,78,189,162,-405,182,-126,32,26
45403,148,-273,-298,-69,-37,326,66,-66,-66,66,92,251,324,260,-148,69,37
45413,-58,172,58,-64,-282,-66,-206,206,-206,206,31,-413,-21,-60,-58,-64,-282
45427,248,89,130,-211,-23,-266,58,-58,-58,58,-112,32,-72,-196,-248,211,23
45433,76,-99,394,273,-63,-42,-78,78,78,-78,-271,214,-325,-152,-76,-273,63
45439,32,97,8,217,233,164,-158,-158,-158,-158,95,-226,199,116,32,217,233
45481,284,273,-242,377,-233,418,-105,-105,105,105,398,-202,-242,-330,-284,-377,233
45491,132,366,-292,-50,302,332,321,321,321,321,312,140,-60,116,132,-50,302
45497,-258,278,362,270,-174,-42,-208,208,-208,208,-42,155,350,252,-258,270,-174
45503,-72,-332,-72,-64,330,-240,-143,143,-143,143,-123,284,273,108,-72,-64,330
45523,304,-261,-64,111,-35,-332,-78,78,-78,78,34,-66,134,76,304,111,-35
45533,-286,-112,302,336,-312,276,208,-208,-208,208,-314,258,66,-300,286,-336,312
45541,236,273,254,105,-33,210,297,297,-297,-297,266,-358,-350,-70,-236,-105,33
45553,-238,-291,142,401,-233,82,78,-78,78,-78,300,-369,-128,104,-238,401,-233
45557,22,-108,-82,-136,362,-232,-162,162,162,-162,104,-28,-20,300,-22,136,-362
45569,-70,-50,350,330,-360,234,286,286,286,286,-102,-69,306,-354,-70,330,-360
45587,420,88,-276,-88,-216,-12,367,-367,367,-367,227,42,-361,-172,420,-88,-216
45589,140,-374,-42,-342,-374,-302,-247,-247,247,247,78,-62,110,-6,-140,342,374
45599,46,-132,-294,292,-240,-120,-225,-225,225,225,-387,303,267,96,-46,-292,240
45613,14,-341,-146,-129,101,206,-101,101,-101,101,264,138,-204,376,14,-129,101
45631,-176,-357,236,155,231,-120,144,144,144,144,295,-202,95,260,-176,155,231
45641,-78,-264,-238,192,-420,-240,78,78,-78,-78,-205,-390,-75,138,78,-192,420
45659,-84,94,-360,414,358,196,-212,-212,-212,-212,-216,-128,-44,-132,-84,414,358
45667,268,16,-306,312,292,22,-250,250,250,-250,-141,43,257,-36,-268,-312,-292
45673,-6,230,-70,-58,-106,-298,230,-230,230,-230,-192,-234,104,-24,-6,-58,-106
45677,134,-78,134,-134,234,168,264,-264,-264,264,358,220,-218,372,-134,134,-234
45691,-296,-284,112,-188,36,-72,250,250,250,250,255,-110,143,192,-296,-188,36
45697,-280,199,50,35,-353,-86,275,-275,-275,275,302,400,178,-160,280,-35,353
45707,372,-96,-192,116,-174,180,60,-60,60,-60,-9,-98,-117,180,372,116,-174
45737,10,2,-54,282,-162,138,152,-152,152,-152,27,-343,-209,-204,10,282,-162
45751,152,-315,-224,237,221,68,288,288,288,288,-77,-362,-325,364,152,237,221
45757,-126,299,-302,223,-167,94,-169,169,-169,169,220,-206,200,24,-126,223,-167
45763,240,-197,-44,87,-163,-400,4,-4,4,-4,-104,18,-208,204,240,87,-163
45767,90,220,-134,-228,412,-104,299,-299,-299,299,-38,-51,382,-52,-90,228,-412
45779,-266,354,246,354,54,276,291,291,-291,-291,-189,229,-123,-84,266,-354,-54
45817,40,319,50,-181,119,314,383,-383,-383,383,83,-272,321,-64,-40,181,-119
45821,-122,254,382,-86,344,62,62,62,62,62,0,126,228,266,-122,-86,344
45823,244,-215,118,21,57,174,-328,328,328,-328,-31,376,-53,172,-244,-21,-57
45827,-346,-260,-98,408,-274,200,-232,232,232,-232,48,-217,360,-260,346,-408,274
45833,262,-254,-122,-294,-414,216,-130,130,130,-130,-348,36,-128,-68,-262,294,414
45841,-246,258,-338,-382,262,-62,87,87,87,87,239,-31,7,78,-246,-382,262
45853,196,257,346,109,49,-266,-2,2,2,-2,-94,88,-258,256,-196,-109,-49
45863,0,138,84,-66,-140,-368,-135,135,-135,135,-399,-126,-19,-196,0,-66,-140
45869,-50,-156,-158,108,80,164,-6,-6,6,6,253,-36,3,134,50,-108,-80
45887,88,78,252,-182,220,-272,-195,195,-195,195,-129,370,195,-332,88,-182,220
45893,-14,-426,-278,-186,174,162,-312,312,-312,312,-29,261,-289,300,-14,-186,174
45943,4,-299,8,153,35,-244,118,-118,118,-118,332,-384,96,-172,4,153,35
45949,128,415,6,247,209,110,-130,-130,130,130,320,-160,-292,194,-128,-247,-209
45953,266,344,262,-396,114,-180,286,-286,-286,286,66,248,-54,-284,-266,396,-114
45959,256,330,-8,294,-196,152,-117,-117,-117,-117,142,-54,-214,-96,256,294,-196
45971,-44,122,-48,182,156,-396,113,113,113,113,-4,-340,-312,-396,-44,182,156
45979,-28,-211,62,-395,175,106,10,10,-10,-10,40,115,244,208,28,395,-175
45989,102,234,-54,-30,178,-236,420,420,-420,-420,133,38,-117,126,-102,30,-178
46021,286,245,378,-275,45,246,338,338,338,338,-343,-41,377,-182,286,-275,45
46027,-312,393,-98,-139,201,234,156,-156,-156,156,-259,297,-57,-84,312,139,-201
46049,294,186,78,-6,-238,-130,30,30,30,30,-110,-174,114,114,294,-6,-238
46051,264,260,154,-300,-28,410,208,208,-208,-208,42,127,214,-168,-264,300,28
46061,58,162,154,-62,-338,-200,210,210,-210,-210,366,-332,258,170,-58,62,338
46073,14,100,-402,180,116,-154,208,-208,208,-208,-169,119,331,-36,14,180,116
46091,-318,-170,214,-186,-38,-200,-169,-169,169,169,-204,-55,-228,20,318,186,38
46093,64,335,34,27,167,-22,-299,299,299,-299,59,-302,57,248,-64,-27,-167
46099,-88,109,-312,357,229,-368,286,286,286,286,73,-386,169,-144,-88,357,229
46103,234,-28,-106,-384,334,-44,-293,293,293,-293,282,-69,-22,-12,-234,384,-334
46133,178,76,234,-36,60,306,406,-406,406,-406,-9,109,-189,348,178,-36,60
46141,410,102,258,-266,386,254,258,258,258,258,-146,-219,-418,190,410,-266,386
46147,-232,124,-88,372,284,284,124,-124,124,-124,-368,-98,156,52,-232,372,284
46153,22,-287,-382,-259,-153,318,-269,269,-269,269,-50,234,266,104,22,-259,-153
46171,116,160,222,-128,112,-14,-178,-178,178,178,-296,-201,392,40,-116,128,-112
46181,-138,-382,-94,-110,38,356,364,364,-364,-364,-13,90,-411,274,138,110,-38
46183,-120,-167,382,-371,333,90,26,-26,-26,26,-320,-29,-96,-180,120,371,-333
46187,298,-202,-318,-382,-12,-288,-101,101,101,-101,12,76,12,-324,-298,382,12
46199,264,-164,-232,-176,-86,208,40,40,40,40,82,-90,-206,-296,264,-176,-86
46219,-260,-145,-196,167,-1,104,2,2,2,2,13,182,-275,-176,-260,167,-1
46229,-10,-138,-234,-366,-184,-154,-390,-390,-390,-390,-30,53,-234,-30,-10,-366,-184
46237,6,85,138,153,95,374,49,-49,49,-49,146,-50,-198,-176,6,153,95
46261,336,-17,-106,167,-259,-130,170,170,-170,-170,178,-92,-82,-74,-336,-167,259
46271,-240,272,416,-336,-72,-216,-247,-247,-247,-247,174,-44,182,48,-240,-336,-72
46273,88,-125,-86,159,167,-22,-226,226,226,-226,23,-112,133,128,-88,-159,-167
46279,-220,-81,328,-169,-389,160,330,330,330,330,-119,-330,377,196,-220,-169,-389
46301,282,110,330,418,260,-40,-134,-134,134,134,61,200,243,-198,-282,-418,-260
46307,204,332,-44,100,-312,204,-403,403,-403,403,-153,114,-5,-300,204,100,-312
46309,-166,347,-326,-205,219,-6,-130,-130,-130,-130,109,243,37,-122,-166,-205,219
46327,-348,-257,-122,131,-293,-50,-286,286,286,-286,-103,-204,-29,212,348,-131,293
46337,-186,240,-90,168,324,72,-162,162,162,-162,204,76,192,-132,186,-168,-324
46349,390,-392,42,-184,-24,-258,340,340,340,340,172,-15,244,-150,390,-184,-24
46351,292,65,18,193,43,-2,-26,-26,26,26,412,-280,128,-92,-292,-193,-43
46381,-50,303,-350,-65,-261,66,390,390,390,390,-87,38,-271,-206,-50,-65,-261
46399,-324,-173,66,363,81,126,26,26,-26,-26,-152,311,48,-348,324,-363,-81
46411,-112,167,-320,-329,-101,40,-106,-106,-106,-106,160,80,288,-232,-112,-329,-101
46439,0,54,-148,46,218,392,273,273,273,273,-234,-238,-210,-24,0,46,218
46441,0,-370,350,-98,-74,-362,-383,-383,383,383,56,-94,108,294,0,98,74
46447,-304,67,254,-113,-37,-118,-16,16,16,-16,152,-261,-112,-268,304,113,37
46451,78,114,-18,-238,-90,-324,-141,-141,141,141,-255,-407,-305,-108,-78,238,90
46457,-98,108,254,160,-6,168,-48,48,48,-48,312,92,-88,-388,98,-160,6
46471,272,-299,12,-107,221,-232,322,322,322,322,157,108,-315,-172,272,-107,221
46477,-8,-177,130,-101,75,258,-78,78,78,-78,-187,188,-161,296,8,101,-75
46489,198,-139,246,-123,421,310,-235,-235,-235,-235,-119,314,145,-378,198,-123,421
46499,294,152,314,292,374,344,13,13,-13,-13,-63,-391,-217,252,-294,-292,-374
46507,240,-157,170,-137,399,198,364,-364,-364,364,100,-285,252,-180,-240,137,-399
46511,192,150,-24,218,-60,-408,-12,-12,-12,-12,-220,324,312,-360,192,218,-60
46523,44,234,20,350,-252,12,39,-39,39,-39,-173,-312,-49,-292,44,350,-252
46549,186,-30,-54,-270,-298,-310,393,393,393,393,-249,143,287,-102,186,-270,-298
46559,-38,192,342,-304,56,-376,195,195,-195,-195,-157,275,157,-192,38,304,-56
46567,-4,-59,-408,385,-45,180,-38,38,-38,38,92,72,-164,316,-4,385,-45
46573,36,149,26,-287,253,-290,142,-142,-142,142,-110,282,-82,-96,-36,287,-253
46589,-138,240,26,-60,294,6,384,384,384,384,58,189,-62,-362,-138,-60,294
46591,108,288,384,288,-124,56,0,0,0,0,141,376,397,-132,108,288,-124
46601,354,-260,-150,44,-92,178,-416,-416,-416,-416,-258,-157,-18,-202,354,44,-92
46619,-236,18,-192,126,12,156,105,105,105,105,-402,-6,246,-108,-236,126,12
46633,-344,-394,-278,-330,170,-142,-221,221,221,-221,-23,268,75,-128,344,330,-170
46639,212,-316,70,164,12,-150,286,286,-286,-286,196,215,64,308,-212,-164,-12
46643,-396,-30,88,342,-36,-348,-213,213,-213,213,-316,-66,108,-148,-396,342,-36
46649,154,-126,90,58,138,0,156,156,-156,-156,-1,250,-151,-22,-154,-58,-138
46663,220,-235,-126,289,-135,90,34,-34,-34,34,-109,71,-295,-4,-220,-289,135
46679,288,252,-220,-172,200,-16,195,195,195,195,160,84,140,-64,288,-172,200
46681,-128,39,-194,199,269,-154,-195,-195,195,195,216,286,184,-22,128,-199,-269
46687,40,-47,-68,-131,-93,-420,-2,2,-2,2,-158,336,134,-4,40,-131,-93
46691,-150,24,-278,268,10,196,-195,-195,195,195,99,205,133,260,150,-268,-10
46703,106,44,-358,-348,-336,216,-299,299,299,-299,310,56,66,324,-106,348,336
46723,120,-61,-4,263,285,120,248,-248,248,-248,352,-106,-324,156,120,263,285
46727,-302,42,262,-282,-24,132,-195,195,195,-195,102,213,-150,60,302,282,24
46747,276,-228,288,-252,68,-136,18,-18,18,-18,-312,-394,88,-60,276,-252,68
46751,312,-280,-84,-220,-70,-280,-265,-265,-265,-265,178,130,-90,192,312,-220,-70
46757,18,-148,-406,132,-168,66,68,-68,68,-68,-113,90,-5,300,18,132,-168
46769,46,332,98,96,-274,188,-230,-230,230,230,65,-382,15,114,-46,-96,274
46771,-48,307,76,-205,-1,-4,208,208,208,208,-316,306,292,-120,-48,-205,-1
46807,44,-17,38,195,183,6,-64,64,64,-64,-221,8,137,164,-44,-195,-183
46811,190,-204,-102,112,162,-24,-117,-117,117,117,321,-108,367,300,-190,-112,-162
46817,-354,-56,354,-316,-146,-314,-2,2,-2,2,295,7,-245,-244,-354,-316,-146
46819,40,-156,-150,4,-364,218,-78,-78,78,78,-314,73,398,344,-40,-4,364
46829,278,364,-178,280,-306,-282,-416,-416,-416,-416,366,-35,238,310,278,280,-306
46831,164,-341,-342,115,81,126,20,20,-20,-20,-84,-248,148,140,-164,-115,-81
46853,-194,-360,-66,-116,-78,78,210,-210,210,-210,214,-90,6,284,-194,-116,-78
46861,114,53,-334,285,-403,-142,-166,-166,-166,-166,185,215,-79,66,114,285,-403
46867,428,-105,-158,59,43,-254,-54,54,54,-54,-33,116,93,-292,-428,-59,-43
46877,18,-154,206,114,220,-374,242,-242,242,-242,7,-270,43,-84,18,114,220
46889,-46,-306,-22,-222,-44,-128,120,120,-120,-120,258,-266,-66,-106,46,222,44
46901,222,198,-270,-46,24,-114,-228,-228,-228,-228,-52,-274,156,130,222,-46,24
46919,-174,-106,102,250,12,264,-392,-392,392,392,71,-404,-375,-384,174,-250,-12
46933,218,55,-190,-85,329,-166,34,-34,34,-34,-6,-346,-318,344,218,-85,329
46957,374,286,266,-266,-358,422,-155,155,-155,155,-272,2,-348,176,374,-266,-358
46993,-168,-373,-22,127,11,-238,94,-94,-94,94,-211,368,-409,-176,168,-127,-11
46997,-198,-258,-410,274,-216,-204,156,-156,-156,156,268,310,240,-180,198,-274,216
47017,218,31,-142,155,77,-262,49,-49,49,-49,-272,173,-248,288,218,155,77
47041,-48,-10,254,22,-386,214,-155,-155,155,155,190,-208,358,-258,48,-22,386
47051,12,286,220,-302,-4,20,76,76,76,76,-34,-60,414,-20,12,-302,-4
47057,-238,56,78,324,-298,-190,20,-20,20,-20,-287,-18,-123,252,-238,324,-298
47059,36,-251,236,253,205,136,130,130,130,130,95,-244,295,-136,36,253,205
47087,-16,-58,312,-270,276,-96,53,-53,53,-53,360,-138,-48,-172,-16,-270,276
47093,-314,56,-298,40,312,-96,286,-286,-286,286,-264,114,100,-124,314,-40,-312
47111,24,-106,200,-198,-204,48,335,335,335,335,-100,-102,-20,264,24,-198,-204
47119,-160,400,-90,-256,224,-106,248,248,-248,-248,-302,21,-238,-92,160,256,-224
47123,-150,258,-254,150,-68,136,-156,156,156,-156,-304,145,-180,-108,150,-150,68
47129,306,174,390,-258,-330,-30,-54,-54,-54,-54,-120,-213,344,-106,306,-258,-330
47137,-134,43,-302,215,177,-402,265,-265,265,-265,220,350,-232,-368,-134,215,177
47143,112,128,394,-184,144,-186,52,-52,-52,52,91,152,313,364,-112,184,-144
47147,196,-58,-108,-394,-202,-196,-127,127,-127,127,-279,-58,-179,148,196,-394,-202
47149,320,235,-26,-181,233,110,-13,-13,13,13,-140,40,-188,-238,-320,181,-233
47161,390,203,282,-165,423,-54,-253,-253,-253,-253,-199,10,-183,-150,390,-165,423
47189,-162,-210,306,-2,102,-66,-114,-114,-114,-114,36,-95,-96,302,-162,-2,102
47207,184,-218,308,174,282,-72,-353,353,-353,353,236,60,180,180,184,174,282
47221,16,-410,166,-298,-26,142,-46,-46,46,46,334,122,-314,-170,-16,298,26
47237,210,-170,158,98,12,228,212,-212,-212,212,328,230,-184,-148,-210,-98,-12
47251,124,131,0,227,-25,-100,260,260,260,260,283,-120,251,24,124,227,-25
47269,-74,22,-134,-346,-190,302,-26,-26,-26,-26,307,263,-29,202,-74,-346,-190
47279,314,78,378,174,58,52,351,351,-351,-351,393,53,39,-216,-314,-174,-58
47287,-188,-131,-254,-7,41,-118,-208,208,208,-208,401,-256,211,100,188,7,-41
47293,34,-233,30,19,133,46,-65,65,-65,65,-328,17,8,8,34,19,133
47297,286,210,-250,162,10,310,294,-294,294,-294,-269,-293,-329,60,286,162,10
47303,-232,-46,-296,-306,-96,-96,-328,328,-328,328,311,166,-213,-4,-232,-306,-96
47309,-102,-402,194,114,-52,224,-180,-180,180,180,-141,360,-35,-106,102,-114,52
47317,146,353,-166,365,187,166,-331,331,-331,331,194,99,102,-352,146,365,187
47339,-230,-226,46,-230,48,-72,148,148,-148,-148,-232,105,-360,-148,230,230,-48
47351,282,50,-362,170,370,328,325,325,-325,-325,263,91,-151,144,-282,-170,-370
47353,-264,-217,-102,419,-273,-342,-389,389,389,-389,379,-262,-39,-384,264,-419,273
47363,-172,-34,24,154,396,-60,-388,388,-388,388,267,394,-97,204,-172,154,396
47381,-62,0,74,48,360,234,42,42,42,42,-60,223,248,290,-62,48,360
47387,282,-6,174,42,-258,276,-24,24,24,-24,-422,-135,-230,236,-282,-42,258
47389,-62,-139,-26,117,-139,302,-121,-121,-121,-121,-122,171,254,130,-62,117,-139
47407,-256,312,-104,-248,-272,184,42,-42,42,-42,-148,114,-16,76,-256,-248,-272
47417,42,-132,-154,-148,-300,276,-18,18,18,-18,52,84,-276,-60,-42,148,300
47419,-56,-183,166,-15,-325,-154,78,78,-78,-78,-160,-63,-176,8,56,15,325
47431,-80,136,238,160,-272,190,272,272,-272,-272,-274,-367,198,188,80,-160,272
47441,318,160,-198,4,-210,-306,-236,-236,-236,-236,102,-79,310,382,318,4,-210
47459,-364,104,216,308,410,92,107,107,107,107,-14,398,138,28,-364,308,410
47491,176,12,-270,124,-364,194,-288,-288,288,288,-124,49,-120,352,-176,-124,364
47497,40,158,186,-266,38,98,139,-139,-139,139,-18,-308,-382,-32,-40,266,-38
47501,-182,-42,-98,30,-30,-294,-174,-174,-174,-174,398,-65,46,202,-182,30,-30
47507,-86,-182,302,-62,-398,-236,-163,163,163,-163,168,236,300,252,86,62,398
47513,170,-198,6,-138,144,-348,-156,156,156,-156,-16,264,-216,-212,-170,138,-144
47521,184,110,350,422,322,-242,-83,-83,83,83,38,-38,430,178,-184,-422,-322
47527,-148,-261,-188,-321,189,72,60,-60,60,-60,-8,190,40,412,-148,-321,189
47533,44,-103,-262,293,-267,342,-221,221,221,-221,-59,-312,383,-80,-44,-293,267
47543,-22,334,-378,390,126,156,-223,223,223,-223,-252,-333,384,-252,22,-390,-126
47563,40,-99,28,-47,11,104,-84,84,-84,84,336,-212,-144,-196,40,-47,11
47569,-348,-178,190,206,-30,-174,91,91,-91,-91,-108,104,284,158,348,-206,30
47581,398,327,334,71,-217,110,-195,-195,-195,-195,-217,285,-265,238,398,71,-217
47591,34,-150,-390,-126,-190,-196,120,120,-120,-120,-128,160,-280,-184,-34,126,190
47599,408,-39,-230,97,-133,-286,294,294,-294,-294,-220,-53,-88,396,-408,-97,133
47609,-330,48,-58,-276,-6,126,-264,-264,-264,-264,-378,-270,-166,-294,-330,-276,-6
47623,184,-255,164,-235,-125,28,-78,78,-78,78,374,-338,326,-60,184,-235,-125
47629,210,-387,-394,-251,-403,254,351,351,351,351,142,-50,206,-110,210,-251,-403
47639,-394,-108,186,-104,-258,-144,-168,-168,168,168,365,325,-5,400,394,104,258
47653,312,-241,-86,91,299,74,-290,290,290,-290,331,122,289,296,-312,-91,-299
47657,-414,38,-346,-78,-156,-102,-190,190,-190,190,237,253,-231,-148,-414,-78,-156
47659,-236,115,0,-269,-25,284,286,286,286,286,-221,-106,339,-88,-236,-269,-25
47681,-374,38,206,-366,336,90,344,344,344,344,-398,135,290,-146,-374,-366,336
47699,-166,-276,-98,-380,-224,112,219,219,-219,-219,-124,-252,84,-236,166,380,224
47701,-234,375,-274,151,387,-54,-219,-219,-219,-219,53,-277,45,102,-234,151,387
47711,40,-38,164,-402,336,-24,313,313,313,313,-350,396,170,-280,40,-402,336
47713,114,-14,-166,82,-94,-94,-329,329,-329,329,348,281,304,-72,114,82,-94
47717,-162,252,-410,-120,6,-24,156,-156,-156,156,-150,-48,142,4,162,120,-6
47737,-118,61,2,-23,-173,250,-377,377,-377,377,-164,-39,-284,88,-118,-23,-173
47741,-106,-14,-294,-314,264,84,410,410,-410,-410,-303,84,-345,390,106,314,-264
47743,224,288,-138,160,-304,146,-156,156,156,-156,-229,-119,73,-404,-224,-160,304
47777,318,274,-146,-142,-210,-96,-52,52,52,-52,-388,170,-332,-108,-318,142,210
47779,40,-92,340,-236,164,164,262,262,262,262,-227,250,-203,368,40,-236,164
47791,-20,128,100,368,252,108,-412,-412,-412,-412,27,146,-237,300,-20,368,252
47797,242,-218,86,-26,-62,298,205,-205,205,-205,402,307,330,192,242,-26,-62
47807,114,-114,-114,-246,12,300,177,-177,-177,177,186,299,-278,60,-114,246,-12
47809,-284,314,-274,-278,-34,98,334,334,-334,-334,152,70,200,-254,284,278,34
47819,-210,172,-282,-320,126,-324,260,260,-260,-260,121,-161,-345,-12,210,320,-126
47837,42,-328,-34,228,86,-358,26,-26,26,-26,-418,-323,270,-180,42,228,86
47843,-28,-260,-36,-264,66,276,-113,113,-113,113,45,96,-15,-228,-28,-264,66
47857,-258,115,-78,-369,113,-166,145,-145,145,-145,2,-322,122,240,-258,-369,113
47869,-190,-259,2,269,-115,-238,299,299,299,299,318,-366,-354,206,-190,269,-115
47881,392,262,-170,-18,-94,38,338,338,-338,-338,232,28,-120,-118,-392,18,94
47903,-210,-238,-326,166,220,196,325,-325,-325,325,24,32,-372,-284,210,-166,-220
47911,-208,-125,66,-277,-43,266,182,182,-182,-182,66,175,-278,-172,208,277,43
47917,-142,99,-62,199,-211,110,78,-78,78,-78,-202,31,-406,120,-142,199,-211
47933,-246,112,94,-148,50,-148,-106,106,106,-106,306,-46,62,348,246,148,-50
47939,-286,22,138,-166,-60,348,260,260,-260,-260,117,108,371,-100,286,166,60
47947,304,100,-364,148,-276,240,304,-304,304,-304,-172,168,232,-284,304,148,-276
47951,-114,-78,-414,142,-404,232,168,168,-168,-168,-119,-51,79,56,114,-142,404
47963,-106,-24,278,-276,150,240,99,-99,-99,99,-58,-312,362,180,106,276,-150
47969,286,414,-118,-330,-222,-18,-18,-18,-18,-18,114,21,318,-194,286,-330,-222
47977,116,373,154,17,-247,158,-247,247,247,-247,241,152,-373,-88,-116,-17,247
47981,-42,-414,-198,102,392,44,-120,-120,120,120,270,-84,-318,-262,42,-102,-392
48017,338,-180,6,176,346,340,-78,78,78,-78,426,-140,138,132,-338,-176,-346
48023,88,-90,-344,50,324,264,-144,144,-144,144,-315,-66,281,252,88,50,324
48029,114,-316,-182,-180,-152,16,208,208,-208,-208,111,-104,-55,230,-114,180,152
48049,86,-197,18,-253,-157,-154,-14,-14,-14,-14,-311,306,81,382,86,-253,-157
48073,-166,186,266,74,106,310,291,-291,291,-291,-232,223,364,-8,-166,74,106
48079,-136,361,-254,257,-29,-38,-46,-46,46,46,368,136,44,4,136,-257,29
48091,-208,200,-76,88,140,164,158,158,158,158,59,-212,131,-88,-208,88,140
48109,46,-309,-82,-21,-297,366,114,114,114,114,41,305,17,-190,46,-21,-297
48119,-314,204,390,88,-110,148,-39,-39,39,39,305,240,279,200,314,-88,110
48121,-256,-73,206,255,405,30,82,82,-82,-82,-264,290,-136,-250,256,-255,-405
48131,-186,-20,190,228,-80,-20,-7,-7,7,7,-345,73,129,-100,186,-228,80
48157,156,-154,34,-298,-42,-18,247,-247,-247,247,258,128,46,-64,-156,298,42
48163,212,203,214,-121,175,286,250,-250,-250,250,244,388,-276,356,-212,121,-175
48179,316,-180,8,280,-122,-308,-15,-15,-15,-15,-150,-64,-290,-52,316,280,-122
48187,-192,-299,-188,-271,227,-112,250,-250,250,-250,-172,52,-4,164,-192,-271,227
48193,124,109,178,-271,353,-130,-130,130,130,-130,-162,118,-206,-8,-124,271,-353
48197,-62,200,254,88,-272,-44,-104,104,104,-104,-48,352,12,92,62,-88,272
48221,-294,108,-178,-220,176,-22,-132,-132,-132,-132,-322,111,-138,-378,-294,-220,176
48239,-280,-364,212,-24,-38,-80,224,224,224,224,330,-360,374,-104,-280,-24,-38
48247,52,-4,196,-124,392,8,-76,76,-76,76,-38,-210,-134,172,52,-124,392
48259,-272,127,168,311,35,200,82,82,82,82,411,-76,203,320,-272,311,35
48271,172,336,-366,-16,184,-266,234,234,-234,-234,-244,152,172,148,-172,16,-184
48281,262,188,370,164,352,-386,200,200,200,200,-166,-355,-102,-54,262,164,352
48299,4,114,-100,-66,-156,228,24,24,24,24,-166,-176,54,100,4,-66,-156
48311,-240,-306,316,222,150,-192,48,48,48,48,228,10,212,-136,-240,222,150
48313,-24,-309,-22,-209,311,-94,-189,189,189,-189,-10,-104,58,144,24,209,-311
48337,394,-349,-130,-17,25,58,-238,238,-238,238,-46,-401,262,-368,394,-17,25
48341,-98,158,-30,22,190,172,286,286,-286,-286,102,256,370,158,98,-22,-190
48353,22,194,-122,-142,174,48,424,-424,-424,424,42,-386,-118,420,-22,142,-174
48371,302,112,330,-268,-54,240,335,335,-335,-335,-4,-15,140,108,-302,268,54
48383,-16,-16,-92,268,110,32,-163,163,-163,163,336,-274,96,-84,-16,268,110
48397,-148,-7,-126,5,285,-282,91,-91,-91,91,117,288,175,-352,148,-5,-285
48407,170,0,18,-136,228,-48,-351,351,351,-351,12,237,364,348,-170,136,-228
48409,-378,-303,-226,73,-119,-278,-267,-267,-267,-267,365,-185,-163,330,-378,73,-119
48413,-306,-266,246,326,-378,174,-194,194,-194,194,-111,-350,325,-20,-306,326,-378
48437,378,322,-202,-246,14,194,-356,356,-356,356,-403,153,-135,-172,378,-246,14
48449,-314,360,-158,120,-304,-76,-270,-270,270,270,246,-150,-78,78,314,-120,304
48463,-72,-176,-244,32,152,-28,346,-346,346,-346,-234,34,-270,228,-72,32,152
48473,-414,-48,58,-24,204,402,-354,354,-354,354,-429,-78,279,-44,-414,-24,204
48479,-282,-90,126,-50,-186,12,15,15,-15,-15,144,-243,-136,-192,282,50,186
48481,-30,-135,-158,-55,401,-34,93,93,93,93,47,58,71,82,-30,-55,401
48487,400,99,68,167,109,-188,-318,318,-318,318,-176,312,64,-260,400,167,109
48491,-100,-428,240,-36,-224,244,-272,-272,-272,-272,38,360,-382,220,-100,-36,-224
48497,238,234,-138,-102,30,288,-78,78,78,-78,-162,114,-302,132,-238,102,-30
48523,152,13,390,169,321,-294,-364,364,364,-364,-33,-180,-131,100,-152,-169,-321
48527,-402,-414,50,-278,-126,204,192,-192,-192,192,-30,-263,78,348,402,278,126
48533,-82,-54,-278,226,166,-26,54,-54,54,-54,299,-318,-289,68,-82,226,166
48539,-324,8,180,220,6,324,20,20,20,20,184,170,216,100,-324,220,6
48541,298,337,-14,25,-187,-226,34,34,34,34,27,386,203,146,298,25,-187
48563,54,108,-430,-292,316,-68,39,-39,-39,39,252,-139,-224,420,-54,292,-316
48571,244,-293,-48,315,-105,228,-338,-338,-338,-338,193,-410,17,-360,244,315,-105
48589,144,159,158,367,1,-122,243,243,-243,-243,-80,-76,-296,242,-144,-367,-1
48593,70,-338,66,270,-218,-194,34,-34,34,-34,-359,-18,125,-156,70,270,-218
48611,164,56,52,228,354,-348,284,284,284,284,-122,216,62,60,164,228,354
48619,180,-75,148,5,-343,224,372,372,372,372,-301,2,-61,-168,180,5,-343
48623,328,252,24,-76,128,200,-69,69,-69,69,-213,-140,-225,396,328,-76,128
48647,120,326,-312,250,368,128,-40,40,-40,40,172,234,-124,-108,120,250,368
48649,-122,250,218,-166,330,54,325,325,325,325,-11,-18,85,-326,-122,-166,330
48661,236,-123,158,-43,-133,50,141,141,-141,-141,332,-100,-256,38,-236,43,133
48673,-122,-185,234,211,-95,286,-182,182,-182,182,-32,306,0,-32,-122,211,-95
48677,-210,-158,-82,-98,408,192,-58,58,58,-58,186,286,-74,172,210,98,-408
48679,8,-240,-162,192,272,-346,234,234,-234,-234,208,247,-148,-44,-8,-192,-272
48731,342,-150,234,130,330,-120,-195,-195,195,195,147,0,-363,-420,-342,-130,-330
48733,-266,166,250,238,-158,-362,-371,371,-371,371,278,-35,78,208,-266,238,-158
48751,92,79,404,-201,303,-204,-80,-80,-80,-80,199,338,-385,220,92,-201,303
48757,-88,-142,362,362,-70,-118,-182,182,182,-182,23,18,357,184,88,-362,70
48761,330,110,-294,-206,332,152,166,166,-166,-166,90,342,70,-106,-330,206,-332
48767,-128,98,-52,-282,148,64,128,-128,128,-128,-303,204,-243,292,-128,-282,148
48779,188,270,-160,186,368,332,-381,-381,-381,-381,234,210,282,276,188,186,368
48781,-20,213,214,85,-61,-142,-306,-306,306,306,374,204,162,-270,20,-85,61
48787,340,-179,-58,-303,-71,-146,218,-218,-218,218,300,-203,332,-148,-340,303,71
48799,52,-81,-64,-137,-141,336,240,240,240,240,419,-170,-125,244,52,-137,-141
48809,-190,202,-102,110,-176,-152,-208,-208,208,208,230,-288,346,342,190,-110,176
48817,232,-321,10,-277,203,-358,195,-195,-195,195,77,310,-177,-112,-232,277,-203
48821,-62,242,-6,-354,188,56,52,52,-52,-52,-161,-342,-431,-210,62,354,-188
48823,28,73,6,-51,177,198,104,-104,-104,104,-43,232,-161,-260,-28,51,-177
48847,140,-17,186,227,339,-198,-112,112,112,-112,243,-339,65,-268,-140,-227,-339
48857,-62,34,-278,-198,-114,66,-152,152,-152,152,-330,253,22,-92,-62,-198,-114
48859,-156,-165,-86,-125,397,-170,-234,-234,234,234,50,-108,-278,-384,156,125,-397
48869,-102,6,-174,-210,318,-336,-288,-288,288,288,-363,-172,243,-174,102,210,-318
48871,-36,231,32,-185,-153,-72,-366,-366,-366,-366,-53,380,387,-60,-36,-185,-153
48883,240,403,276,-9,-351,168,238,-238,238,-238,76,194,288,-36,240,-9,-351
48889,-26,6,-6,-298,322,-74,42,42,42,42,-373,347,115,-170,-26,-298,322
48907,232,-220,52,268,-300,144,-208,208,-208,208,368,28,332,-332,232,268,-300
48947,122,172,54,-108,-128,-212,-193,193,193,-193,-154,-20,234,364,-122,108,128
48953,-98,290,-386,246,-12,24,52,-52,-52,52,-152,168,4,-12,98,-246,12
48973,160,-62,34,-310,-94,170,-442,442,442,-442,-79,-418,-13,40,-160,310,94
48989,-210,110,-30,234,-160,116,286,286,-286,-286,-135,366,-321,166,210,-234,160
48991,-68,-220,254,388,392,-238,-428,-428,428,428,-368,-49,152,388,68,-388,-392
49003,-84,-121,-214,-269,-53,-134,-26,26,26,-26,229,319,-65,-44,84,269,53
49009,162,109,-158,213,65,-370,73,73,73,73,-197,-46,163,258,162,213,65
49019,156,126,64,-238,252,-204,-192,-192,-192,-192,-246,296,-174,-204,156,-238,252
49031,422,164,434,384,186,72,373,373,-373,-373,11,323,-91,200,-422,-384,-186
49033,-150,266,-58,298,-134,-98,-409,409,-409,409,376,53,256,-408,-150,298,-134
49037,150,-278,70,-306,-12,150,-326,326,-326,326,-27,-146,337,428,150,-306,-12
49043,402,-382,162,-86,90,384,-365,365,365,-365,-292,261,288,-236,-402,86,-90
49057,280,254,122,238,-302,34,43,-43,-43,43,365,-394,-41,-160,-280,-238,302
49069,-184,-377,374,-273,-191,-122,-13,-13,13,13,-182,136,-214,-238,184,273,191
49081,-440,159,118,7,341,-202,117,117,-117,-117,-432,166,280,394,440,-7,-341
49103,-30,132,238,204,-80,364,-39,39,39,-39,10,393,78,276,30,-204,80
49109,-274,-284,282,-212,64,-332,-364,-364,364,364,-170,18,114,-338,274,212,-64
49117,290,-226,-22,294,58,-158,65,-65,65,-65,-28,-279,280,-112,290,294,58
49121,178,-42,106,342,370,-80,246,246,-246,-246,91,-8,-147,210,-178,-342,-370
49123,-44,-28,-364,12,16,340,-250,250,-250,250,-208,282,308,-404,-44,12,16
49139,-180,366,324,142,222,-60,-195,-195,-195,-195,-240,-104,320,-44,-180,142,222
49157,-214,-18,-122,202,-172,338,-234,234,-234,234,129,377,373,52,-214,202,-172
49169,-186,-16,78,256,-288,318,56,56,56,56,-70,297,18,-210,-186,256,-288
49171,-20,-7,-342,-167,35,-202,364,364,-364,-364,-230,-299,106,-160,20,167,-35
49177,316,-366,138,226,-362,238,117,-117,-117,117,-65,-122,-99,-296,-316,-226,362
49193,-354,22,222,30,-102,246,364,-364,364,-364,205,-234,-47,-12,-354,30,-102
49199,318,252,-246,-420,-108,-360,-300,-300,300,300,-304,-159,312,256,-318,420,108
49201,-34,-83,-206,-67,113,110,-335,-335,-335,-335,335,194,-137,-50,-34,-67,113
49207,408,-339,98,289,-243,-114,258,-258,-258,258,424,180,-400,228,-408,-289,243
49211,-86,-86,30,98,-86,-296,8,8,-8,-8,-175,-240,359,-140,86,-98,86
49223,-26,-254,390,-278,-126,-192,176,-176,-176,176,394,7,-274,-12,26,278,126
49253,-174,306,330,146,-6,354,-78,78,-78,78,362,22,-382,-436,-174,146,-6
49261,-238,-30,-138,274,78,270,-93,-93,-93,-93,-167,14,65,-286,-238,274,78
49277,78,-298,14,390,-158,-200,286,-286,-286,286,132,-236,-212,132,-78,-390,158
49279,24,-113,4,-273,135,48,166,166,166,166,296,26,-360,-180,24,-273,135
49297,146,83,-310,287,249,-78,-415,415,-415,415,302,-147,-262,64,146,287,249
49307,-66,-312,-254,-232,408,-60,-231,231,231,-231,108,-111,-296,108,66,232,-408
49331,228,42,432,-326,-238,188,-36,-36,-36,-36,118,-346,-282,-36,228,-326,-238
49333,-248,374,-350,134,-158,-134,286,-286,-286,286,-282,276,226,-72,248,-134,158
49339,-216,52,-12,-324,60,-396,-236,-236,-236,-236,-180,366,300,-96,-216,-324,60
49363,4,-17,-326,-133,-45,42,-154,154,154,-154,-17,12,-283,-220,-4,133,45
49367,-306,270,358,-162,-126,-24,-333,333,333,-333,-276,363,396,60,306,162,126
49369,344,-9,206,63,45,54,-234,-234,234,234,70,22,-226,-154,-344,-63,-45
49391,160,-200,184,-72,-96,288,-89,-89,-89,-89,-116,234,-268,80,160,-72,-96
49393,-168,190,-110,254,-386,-86,-130,130,130,-130,279,-30,149,-288,168,-254,386
49409,294,262,126,10,428,302,-104,-104,-104,-104,-58,137,-274,-142,294,10,428
49411,-48,-97,-250,103,341,-82,-302,-302,302,302,-242,-183,-358,-200,48,-103,-341
49417,94,-221,-90,295,-367,314,-143,143,-143,143,-192,-287,-336,32,94,295,-367
49429,22,-70,-278,-254,-246,-210,-199,-199,-199,-199,166,-6,182,-394,22,-254,-246
49433,-86,-56,-106,72,64,-44,92,-92,-92,92,-186,-224,-282,-60,86,-72,-64
49451,260,-214,148,306,302,380,-127,-127,-127,-127,390,-244,-342,348,260,306,302
49459,-284,-367,246,169,-89,-86,52,52,-52,-52,22,153,378,64,284,-169,89
49463,-14,-22,-182,-146,-356,256,13,-13,-13,13,-66,111,6,-220,14,146,356
49477,246,299,-378,327,-367,-166,-109,109,-109,109,-220,246,-148,-24,246,327,-367
49481,142,-420,-42,-108,152,422,-342,-342,-342,-342,84,-383,-96,406,142,-108,152
49499,-142,90,-230,-246,-354,60,-48,-48,48,48,-381,-44,-27,-164,142,246,354
49523,-66,116,134,168,-318,96,268,-268,-268,268,238,-332,-78,-364,66,-168,318
49529,114,306,422,42,-90,-198,-60,-60,-60,-60,-124,15,-244,58,114,42,-90
49531,-168,-164,160,292,12,72,-194,-194,-194,-194,27,170,-229,-288,-168,292,12
49537,216,343,162,-133,287,-118,-13,13,13,-13,-190,382,190,272,-216,133,-287
49547,36,-208,-64,-52,-210,252,17,-17,17,-17,-132,342,-36,372,36,-52,-210
49549,-212,-50,-274,-346,-38,-206,221,221,-221,-221,-86,24,110,334,212,346,38
49559,0,70,60,270,-254,160,52,52,52,52,366,426,66,-96,0,270,-254
49597,-40,282,-102,-358,178,-206,-195,195,195,-195,341,258,-49,152,40,358,-178
49603,-320,-93,-338,311,-281,130,204,-204,-204,204,19,-289,441,-44,320,-311,281
49613,306,436,190,-168,-238,44,254,-254,-254,254,244,422,124,412,-306,168,238
49627,-284,-39,-22,-43,-107,-110,-312,312,312,-312,-313,160,333,-68,284,43,107
49633,26,-265,386,195,-119,334,125,-125,125,-125,-14,55,-74,-336,26,195,-119
49639,236,17,-366,89,391,262,-20,-20,20,20,-66,359,206,340,-236,-89,-391
49663,-364,191,64,75,189,252,-238,238,-238,238,144,-286,-344,4,-364,75,189
49667,-66,-10,-158,6,-30,84,52,-52,-52,52,-312,-335,164,-228,66,-6,30
49669,-166,-145,410,303,103,-38,413,413,413,413,-214,251,10,10,-166,303,103
49681,-8,-365,-42,299,-263,334,-199,-199,199,199,312,296,4,-94,8,-299,263
49697,-238,-312,150,140,318,-348,-78,78,78,-78,-138,-34,-78,-292,238,-140,-318
49711,12,345,112,353,-83,208,390,390,390,390,11,22,-125,228,12,353,-83
49727,158,-108,198,-40,58,-128,-273,273,273,-273,318,227,150,-4,-158,40,-58
49739,12,-312,232,60,-34,-4,12,12,12,12,268,270,312,44,12,60,-34
49741,-238,83,-142,27,-121,338,65,65,65,65,117,10,285,-2,-238,27,-121
49747,-104,357,428,233,-237,-24,-78,78,-78,78,-132,-202,244,148,-104,233,-237
49757,-138,-408,-314,-52,326,-256,312,-312,-312,312,276,158,92,108,138,52,-326
49783,304,-64,322,256,-64,158,268,-268,-268,268,115,5,337,220,-304,-256,64
49787,188,162,-120,-186,28,4,-345,345,-345,345,51,-282,-209,324,188,-186,28
49789,166,-39,166,-319,-259,-286,18,18,18,18,-381,31,-389,-178,166,-319,-259
49801,-180,-263,-66,-31,211,-158,299,299,-299,-299,238,68,398,-42,180,31,-211
49807,48,-164,-4,-172,-328,-220,76,-76,76,-76,48,154,8,-36,48,-172,-328
49811,-234,-28,10,-192,42,-72,160,160,-160,-160,-207,396,-177,-60,234,192,-42
49823,-150,-208,-134,-60,-162,-96,157,-157,-157,157,42,-108,374,84,150,60,162
49831,320,128,-22,-56,-152,58,-392,-392,392,392,-98,120,222,-28,-320,56,152
49843,300,311,-100,-5,153,180,-364,364,-364,364,160,86,52,-36,300,-5,153
49853,-70,178,158,26,-30,276,182,-182,-182,182,-202,-380,430,-76,70,-26,30
49871,168,364,-4,276,-208,-304,-35,-35,-35,-35,230,-270,-62,-120,168,276,-208
49877,78,-154,174,-82,402,-114,-172,172,-172,172,163,-9,375,-124,78,-82,402
49891,-264,-160,-116,304,44,260,-58,-58,-58,-58,-285,62,59,-96,-264,304,44
49919,104,6,-144,-402,-294,0,216,216,216,216,168,-326,0,-224,104,-402,-294
49921,-62,-31,-82,-103,-215,10,65,65,65,65,134,221,-442,386,-62,-103,-215
49927,128,23,-306,227,-69,426,130,-130,-130,130,225,-264,43,148,-128,-227,69
49937,90,12,-226,-312,138,-6,0,0,0,0,-26,-131,366,-236,90,-312,138
49939,76,112,-166,320,392,254,-34,-34,34,34,230,229,118,160,-76,-320,-392
49943,184,30,364,394,-164,-80,84,-84,84,-84,321,312,-219,76,184,394,-164
49957,188,262,-14,-194,198,198,-10,10,10,-10,251,-298,-87,-64,-188,194,-198
49991,242,78,-218,10,-120,72,255,255,-255,-255,336,433,320,224,-242,-10,120
49993,-100,-267,-94,353,385,166,165,-165,-165,165,314,-388,-258,104,100,-353,-385
49999,320,140,244,-420,8,128,14,14,14,14,-163,184,-355,-268,320,-420,8


==> anc/data/finiteX_50700_v12_delta_decomposition.csv <==
class,J20,V20,Delta20,Delta_first_zero,first_zero_share_of_Delta,gamma1
50700.a,0.7864538535936428,5.239533925405774,0.1315121129179211,0.12771885325386678,0.9711565757716801,0.5826560956438349
50700.u,0.4538447003844529,3.4260271165182212,0.02559131081967525,0.021545034753669368,0.841888674850723,1.0208654789304
50700.v,0.4332584023076126,3.298941235370626,0.020890747886284367,0.015892805633209356,0.7607580982605049,1.1132899612291203
50700.bg,0.4336251310886881,3.2957426198858517,0.021657303602956646,0.01754253124052249,0.8100053248608285,1.0826138123046714
50700.bh,0.43488939785848957,3.3031999544109674,0.021989403557118647,0.01799358566326212,0.818284389411601,1.0748353983782648
50700.w,0.43592743741051143,3.3143578843215664,0.02163270187031563,0.017015885360578686,0.7865816051358738,1.0920103929670648
50700.z,0.4523547600459841,3.413764062993724,0.025634252171768568,0.021857319317863777,0.8526606967663215,1.0166442198173602
50700.j,0.575352584531023,4.168625219345137,0.054274432112880855,0.050140048171743834,0.9238244642976962,0.7935834843060672
50700.be,0.4127323201822049,3.164129609173135,0.017216119035563027,0.011896444709683957,0.6910061835138155,1.2072230245781652
50700.m,0.5136401977936633,3.8142523237338657,0.03685865732693011,0.03214929384861595,0.8722318223221509,0.9081701981130288
50700.c,0.5891096141910163,4.259613622591912,0.05665791136702725,0.051586325884159234,0.9104876025165396,0.7865970090658727
50700.d,0.589945374178312,4.262677853187576,0.057110642529865085,0.05229258436464518,0.9156364216581807,0.7832701233625791
50700.i,0.48070111822099026,3.6254202574039516,0.027523586045496318,0.020742091475018154,0.7536115185256603,1.0320698542337399
50700.p,0.4574468371123065,3.463932317496891,0.024455297425195144,0.01968686638738143,0.8050143919778696,1.0476244758319404
50700.q,0.43972110708689033,3.353011202012749,0.020594706835296683,0.015106378532168424,0.7335078208677402,1.1293150457749737
50700.x,0.4382622073381505,3.3271745376955786,0.0223653901262032,0.01810665237679923,0.8095835697310529,1.0729227807730677
50700.y,0.42521989535246163,3.245508409146037,0.01953134420920699,0.014651266786615241,0.7501412411598736,1.1390618638821834


==> anc/data/finiteX_50700_v12_field_fidelity.csv <==
class,field_correlation,field_affine_slope,field_mean_error_arithmetic_minus_spectral,field_rmse,field_error_std,prime_power_correction_mean,prime_square_piece_mean,higher_power_piece_mean,tail_standard_deviation_T20,median_half_window,mean_half_window,exact_center_crossings,spectral_center_crossings,intersection,jaccard,exact_recall,spectral_precision
50700.a,0.9911756954486639,1.008228708176269,-0.06447853560157224,0.3654271983533636,0.359693697113343,0.1508193868159711,-0.8477872396834506,-0.0013933735005781584,0.4909829553130029,0.028196997755864903,0.03515829505905702,28,8,1,0.02857142857142857,0.03571428571428571,0.125
50700.u,0.9801134003864194,0.9966382959064777,-0.04553329567901341,0.37981341630443743,0.3770741971939414,0.4136273018247376,-0.635487395527126,0.0491146973518635,0.4909829553130029,0.0282125490018484,0.03495415501796802,45,36,7,0.0945945945945946,0.15555555555555556,0.19444444444444445
50700.v,0.9744532994977751,0.9779355514014855,-0.02855322467164427,0.38763397715637105,0.38658092762954127,-0.12141412055976271,-1.0454052607664885,-0.0760088597932742,0.4909829553130029,0.0290115745030541,0.03526520557304577,72,118,6,0.03260869565217391,0.08333333333333333,0.05084745762711865
50700.bg,0.9878074472751234,0.9977150974922088,-0.04134196836499848,0.3395117102619613,0.3369852267632952,-0.04600981954504965,-1.1128757945882635,0.06686597504321352,0.4909829553130029,0.028927372607831896,0.03553008541735342,96,61,7,0.04666666666666667,0.07291666666666667,0.11475409836065574
50700.bh,0.9763733001066476,0.9996197005184135,-0.04896211778321727,0.437790437531111,0.43504388079349426,0.3291192301429665,-0.7353074102070363,0.06442664035000295,0.4909829553130029,0.028367051379743317,0.03493994568902604,85,51,16,0.13333333333333333,0.18823529411764706,0.3137254901960784
50700.w,0.959312019891644,0.9857194273034217,-0.045029420702030615,0.4968371213632689,0.4947923568890077,0.2165019684952282,-0.7873776556506162,0.0038796241458444887,0.4909829553130029,0.02905911138110828,0.03539087196275737,75,66,4,0.029197080291970802,0.05333333333333334,0.06060606060606061
50700.z,0.9650862796982453,0.9913984495878296,-0.06232996841738154,0.4280103507363731,0.4234475591788921,0.05809312239705952,-1.0121223396393728,0.07021546203643214,0.4909829553130029,0.02886319857631564,0.03569132531572353,96,48,10,0.07462686567164178,0.10416666666666667,0.20833333333333334
50700.j,0.9464630225160929,1.017856536948534,-0.0554703044146553,0.4550105930058327,0.45161674578747074,0.07513826953117232,-1.0121223396393728,0.08726060917054494,0.4909829553130029,0.02886319857631564,0.03569132531572353,59,84,10,0.07518796992481203,0.1694915254237288,0.11904761904761904
50700.be,0.9694510243864012,0.9992648424259741,-0.056699764319758816,0.37561732200636466,0.3713132226534854,-0.01493413109112413,-1.0121223396393728,-0.002811791451751482,0.4909829553130029,0.02886319857631564,0.03569132531572353,126,55,10,0.05847953216374269,0.07936507936507936,0.18181818181818182
50700.m,0.9736497390606905,0.9691504034928163,-0.0376876089938651,0.4188167193754578,0.4171175955971487,0.0021110160429884833,-1.0121223396393728,0.014233355682361308,0.4909829553130029,0.02886319857631564,0.03569132531572353,27,21,4,0.09090909090909091,0.14814814814814814,0.19047619047619047
50700.c,0.9650712111085578,0.9980347632437475,-0.04183793116101069,0.37854177859324895,0.37622262778401144,0.10085020793296597,-0.8855547786366086,-0.013595013430425374,0.4909829553130029,0.028385887329810656,0.03568272658492731,107,354,47,0.11352657004830918,0.4392523364485981,0.1327683615819209
50700.d,0.9612352570161297,1.0167179446874732,-0.06088606184073304,0.3658725170842655,0.36077082231120433,-0.09144412348624963,-1.0899428220741099,-0.0015013014121395857,0.4909829553130029,0.028638157467974087,0.03529529213206385,71,48,5,0.043859649122807015,0.07042253521126761,0.10416666666666667
50700.i,0.9667575665119801,0.9721950855940225,-0.045972436981083456,0.3668623697086825,0.3639705116438561,0.3050629162655742,-0.6288397046650387,-0.06609737906938715,0.4909829553130029,0.02873044449314408,0.03524074493753971,128,158,21,0.07924528301886792,0.1640625,0.13291139240506328
50700.p,0.9614507387687472,0.9680562158500567,-0.04143330759483535,0.3702763266221472,0.36795086503301333,0.07696035410460181,-0.9000786207203568,-0.022961025175041224,0.4909829553130029,0.02862266699847171,0.03538382290039615,50,42,2,0.022222222222222223,0.04,0.047619047619047616
50700.q,0.9578009288054533,0.9635167832626517,-0.04265708873893109,0.372613460252258,0.3701636983031697,0.12434577183274151,-0.8477872396834506,-0.027866988483807774,0.4909829553130029,0.028196997755864903,0.03515829505905702,62,34,4,0.043478260869565216,0.06451612903225806,0.11764705882352941
50700.x,0.9840214903938491,0.9943643372260375,-0.05933773639127879,0.3678945692340041,0.36307774251781466,-0.07154507185213228,-1.1128757945882635,0.04133072273613087,0.4909829553130029,0.028927372607831896,0.03553008541735342,48,69,7,0.06363636363636363,0.14583333333333334,0.10144927536231885
50700.y,0.9700209727891,0.9881032097794059,-0.0485566391984596,0.3406802479601972,0.33720214136326604,0.22730916154911726,-0.7353074102070363,-0.037383428243846425,0.4909829553130029,0.028367051379743317,0.03493994568902604,96,40,6,0.046153846153846156,0.0625,0.15


==> anc/data/finiteX_50700_v12_four_stage_curve_level.csv <==
class,level_offset,asymptotic_bessel_density,finite_continuous_local_time,finite_continuous_crossings,minimum_continuous_crossing_slope,prime_sampled_spectral_local_time,prime_sampled_spectral_crossings,prime_sampled_spectral_up,prime_sampled_spectral_down,exact_arithmetic_local_time,exact_arithmetic_crossings,exact_arithmetic_up,exact_arithmetic_down
50700.a,-2.0,0.12777924285826914,0.40763101355635956,10,1.7170527019908828,0.12733802679313866,38,0.04328928462564867,0.08404874216748996,0.1948388580360615,76,0.09603643388617016,0.09880242414989132
50700.a,-1.5,0.1378875947513919,0.21954894755640023,8,3.459409605620471,0.17949057930087392,54,0.10230774539336433,0.07718283390750957,0.29288613328175256,96,0.14871773554683937,0.14416839773491322
50700.a,-1.0,0.1428278522569804,0.10315935185341785,6,5.363608664078196,0.5730789855930198,109,0.2661540465901895,0.3069249390028304,0.252835102580248,60,0.11711630588779423,0.1357187966924537
50700.a,-0.5,0.14447690347232225,0.5180462662752974,6,0.8079235579201065,0.24217492108624258,60,0.11730137682966306,0.12487354425657952,0.16102141093666306,47,0.06585146630829068,0.09516994462837237
50700.a,0.0,0.14475873669461625,0.009732442535883375,1,16.533484980848872,0.03190860384311066,8,0.0061205962615955255,0.02578800758151513,0.12604421716242636,28,0.057605664541647804,0.06843855262077855
50700.a,0.5,0.14447690347232225,0.010770767250600425,1,14.939622103990073,0.06482179192701532,9,0.04684699006707018,0.01797480185994512,0.026037122549240444,4,0.009946003299840194,0.016091119249400248
50700.a,1.0,0.1428278522569804,0.03309742982923677,2,8.28704168987365,0.07346407499115507,31,0.027446678248485165,0.04601739674266991,0.0407734696926795,45,0.023482219074964148,0.017291250617715345
50700.a,1.5,0.1378875947513919,0.038402048295837314,2,5.7770272081545935,0.0426809749831397,26,0.031132832536396423,0.011548142446743279,0.04573728182945336,44,0.02433406134500716,0.021403220484446196
50700.a,2.0,0.12777924285826914,0.03276028602777142,2,6.841972102204733,0.04237469384310289,39,0.019903502773954432,0.022471191069148456,0.0240568048760563,26,0.01262352213159032,0.011433282744465981
50700.u,-2.0,0.1268057219432667,0.14621684252034142,4,2.833285477923711,0.032737697064031346,20,0.011675528894414783,0.021062168169616566,0.03859377172727357,34,0.01964387332103761,0.018949898406235954
50700.u,-1.5,0.1548471591290897,0.09858754374118316,4,5.32393004108011,0.03585186867271742,26,0.016164325197755455,0.01968754347496196,0.08724028302671817,42,0.048761447813051,0.03847883521366719
50700.u,-1.0,0.1773004105867987,0.11747925901045625,4,3.960966605615893,0.1016446350778674,46,0.06517105279931443,0.036473582278552984,0.18471846350788587,94,0.07731914263719954,0.10739932087068634
50700.u,-0.5,0.19172387568406352,0.32386182801090124,5,1.2499354160354064,0.09126165959671792,45,0.03116154295315026,0.06010011664356766,0.19794105514184449,67,0.0784593672914511,0.11948168785039341
50700.u,0.0,0.19668600812329448,0.26179086176159927,5,1.3758204126716862,0.1004393249949156,36,0.07055640252090291,0.02988292247401268,0.11195026918265216,45,0.07123290122756984,0.04071736795508233
50700.u,0.5,0.19172387568406352,0.08473993685219955,3,4.010136992539111,0.14958561182705632,61,0.08123486169465012,0.06835075013240623,0.18653514437750743,43,0.13559903196491127,0.050936112412596185
50700.u,1.0,0.1773004105867987,0.13812181992844733,6,5.57045567701892,0.1614271976208125,55,0.10705870808946998,0.05436848953134252,0.2861265419608109,86,0.16717151049161838,0.11895503146919258
50700.u,1.5,0.1548471591290897,0.15883170232193422,6,4.6169871697616545,0.31467198803417573,126,0.17845672001957485,0.1362152680146009,0.17342585220415513,100,0.09072694322869124,0.08269890897546388
50700.u,2.0,0.1268057219432667,0.0410867084438381,2,5.562418136283086,0.1290275720668989,35,0.08400044814162685,0.04502712392527206,0.11325731864142512,34,0.05721099115448801,0.05604632748693712
50700.v,-2.0,0.12547206181979073,0.12633500555719027,3,1.761427111767066,0.09320833027759294,64,0.04232561065206677,0.050882719625526165,0.13121798940385934,73,0.06767818521409993,0.0635398041897594
50700.v,-1.5,0.15541044391547781,0.05563599054938838,3,7.009404766030953,0.045567529294513326,41,0.01850044135771841,0.02706708793679492,0.053230637519584074,39,0.027421039943462667,0.025809597576121404
50700.v,-1.0,0.18025784299765096,0.1849088838359526,9,4.141879577133495,0.11029620832738597,55,0.06973365409180696,0.04056255423557901,0.19742987123711286,93,0.0676337720465348,0.1297960991905781
50700.v,-0.5,0.1967245266390637,0.4048111525903277,11,1.14943733403278,0.19110840114573693,83,0.06156956461599224,0.12953883652974466,0.13371318588833195,59,0.05406307609948321,0.07965010978884873
50700.v,0.0,0.2024941352954477,1.3282401748791386,13,0.2892297070316845,0.21157705717321695,118,0.081865227745611,0.12971182942760595,0.19448375094478562,72,0.09526108085938928,0.09922267008539631
50700.v,0.5,0.1967245266390637,0.1521970024032868,8,5.324544187979833,0.1453799177385488,35,0.0681346759024811,0.07724524183606771,0.3392540384075406,66,0.12813253595373592,0.21112150245380465
50700.v,1.0,0.18025784299765096,0.18421234898777616,8,2.4108628732882815,0.15992500093035422,37,0.06496540373850977,0.09495959719184446,0.19785617633199779,25,0.07292998599436117,0.12492619033763662
50700.v,1.5,0.15541044391547781,0.1801170757724058,8,2.3384582173868096,0.38040797125294795,41,0.2706042467634283,0.10980372448951967,0.3907203890132704,81,0.15673835734753563,0.2339820316657347
50700.v,2.0,0.12547206181979073,0.06524393532896819,4,8.49163013235741,0.20078110124716514,37,0.151565015988272,0.049216085258893164,0.12037640021685682,24,0.04864592031907712,0.07173047989777971
50700.bg,-2.0,0.1260589206775895,0.0282907431111354,2,8.247298620480498,0.01830651709487208,12,0.01485380319540924,0.003452713899462843,0.025948682131970897,18,0.014126722394176549,0.011821959737794348
50700.bg,-1.5,0.15585609978384887,0.02228254821504612,2,11.41572958677068,0.02733095672279169,17,0.011690077214320437,0.01564087950847125,0.05472811733371774,18,0.032759603757076185,0.02196851357664156
50700.bg,-1.0,0.18022256475502937,0.023072408169400985,2,10.762430777755409,0.08531251012684711,43,0.03571948142248484,0.04959302870436227,0.10320487625987007,44,0.06340005765778542,0.039804818602084645
50700.bg,-0.5,0.19613617894313484,0.3093058837078556,10,2.5901855280977197,0.24615054132632389,54,0.11903068490083596,0.12711985642548784,0.2283972459370009,43,0.1342906212336351,0.09410662470336582
50700.bg,0.0,0.2016615280588961,0.344841167413701,10,1.8676457580930461,0.1513406106678829,61,0.06363042631139958,0.08771018435648331,0.3494068795189258,96,0.1768272919337873,0.17257958758513853
50700.bg,0.5,0.19613617894313484,0.21019449173586918,6,2.799473811560868,0.25690929930687983,84,0.1410176850372297,0.11589161426965015,0.2550593439671236,119,0.11287092710253274,0.1421884168645908
50700.bg,1.0,0.18022256475502937,0.13389458785198136,6,5.3482241679607,0.22564294491540735,69,0.08296167239407701,0.14268127252133034,0.18980860391754442,90,0.10879260591398064,0.0810159980035638
50700.bg,1.5,0.15585609978384887,0.2585043879112712,8,3.028359466316041,0.31368342222601575,135,0.1280478751604661,0.1856355470655497,0.18134233697561788,58,0.08891428874580015,0.09242804822981776
50700.bg,2.0,0.1260589206775895,0.039032594649514474,2,6.19826693755342,0.05189918415296253,11,0.03034857801537291,0.021550606137589617,0.07422791438234229,35,0.04668060338083935,0.02754731100150295
50700.bh,-2.0,0.1261930965103368,0.05838288834977231,3,5.600840537083726,0.044002865312003425,26,0.02433589154883356,0.019666973763169865,0.08890442744733,39,0.05627348384335734,0.03263094360397266
50700.bh,-1.5,0.15586413770475166,0.04351307483873721,3,10.24574161253416,0.023982596796385407,20,0.008998371611155674,0.014984225185229733,0.08986542572272557,15,0.06328723089540415,0.026578194827321402
50700.bh,-1.0,0.18004114739517435,0.13582966138517125,5,2.2682290028248806,0.07011202263013434,19,0.0373754967581856,0.03273652587194876,0.10707591506302944,35,0.04958324512785749,0.057492669935171936
50700.bh,-0.5,0.19577828712356793,0.27614635898620304,7,1.6254813730659523,0.19056435781714706,50,0.11452030379698294,0.0760440540201641,0.12994024120981437,49,0.06015962854598586,0.06978061266382853
50700.bh,0.0,0.2012311818860259,0.09747610863681148,5,5.891149509446901,0.18215608074373407,51,0.11060729046796454,0.07154879027576952,0.23547479159103116,85,0.14312141391985433,0.09235337767117685
50700.bh,0.5,0.19577828712356793,0.1521956119190231,7,5.040416554865399,0.08352439187263211,28,0.05498707749756227,0.02853731437506983,0.09929316400625644,40,0.050604670709872936,0.04868849329638347
50700.bh,1.0,0.18004114739517435,0.6858562601762543,10,0.6246625027494752,0.1687263680798505,41,0.10955021392494596,0.059176154154904556,0.14915801961360653,50,0.09992745698566138,0.04923056262794517
50700.bh,1.5,0.15586413770475166,0.15767528937412928,6,3.437750151077195,0.14682616536144244,49,0.05838738293777484,0.08843878242366761,0.21198815472237253,122,0.10992862110079975,0.10205953362157276
50700.bh,2.0,0.1261930965103368,0.18307598900293734,6,2.44934773204772,0.18122115043451015,61,0.10129960846929843,0.07992154196521169,0.14611024267424688,62,0.07690139364194436,0.06920884903230252
50700.w,-2.0,0.12578804035850968,0.0227428349877586,2,12.924303020978778,0.06661608560573078,42,0.028983431693457924,0.03763265391227285,0.05554713172773613,43,0.02583278495622083,0.02971434677151531
50700.w,-1.5,0.15545430977673413,0.021687268562061116,2,13.220808541456874,0.010269577656625816,9,0.0016608508738203262,0.008608726782805491,0.045593392435185065,35,0.02277519818842592,0.02281819424675914
50700.w,-1.0,0.1798765032496549,0.0782398001416751,5,7.7840006656723215,0.03998985158711566,37,0.02453706101891116,0.015452790568204507,0.09132865385586375,59,0.04380722711188577,0.04752142674397798
50700.w,-0.5,0.1959403530762908,0.18686641987375552,7,2.8334467032176547,0.057149472735928186,31,0.024067268421641457,0.03308220431428674,0.15184734086581775,65,0.06771086718384517,0.08413647368197257
50700.w,0.0,0.20154340636455176,0.198292823779757,7,2.851202671550622,0.1717472977961573,66,0.08616701427701844,0.08558028351913884,0.20735387244624084,75,0.10563504398337215,0.10171882846286863
50700.w,0.5,0.1959403530762908,0.2396541770254973,8,3.614501936309839,0.139242341945461,71,0.05887730541067115,0.08036503653478988,0.2426692196376952,85,0.10920102812516794,0.1334681915125272
50700.w,1.0,0.1798765032496549,0.06576433962014791,4,8.52041032332122,0.32670705703701064,57,0.15975524975541194,0.1669518072815986,0.3026518092835284,77,0.13273734736848233,0.16991446191504603
50700.w,1.5,0.15545430977673413,0.19073311125566056,6,2.0272872378522617,0.09670956396811993,17,0.04565535818778245,0.051054205780337474,0.285780204853828,83,0.1302486031789281,0.15553160167489985
50700.w,2.0,0.12578804035850968,0.10166539507745544,4,4.619362848763144,0.1966431714545065,44,0.09859581515030136,0.09804735630420514,0.13555075670121883,34,0.07258104260263495,0.06296971409858386
50700.z,-2.0,0.1270053810266482,0.2127974644837121,5,2.1044992129549356,0.0364058305424149,25,0.020059732960820812,0.01634609758159408,0.14281849054243148,62,0.054621212860757856,0.08819727768167361
50700.z,-1.5,0.15511123205036684,0.15518836119194815,5,1.9580083403603745,0.07635347397277072,17,0.026738351418508992,0.049615122554261704,0.08899887777985296,23,0.058022648741254956,0.030976229038598008
50700.z,-1.0,0.17750814720712338,0.18575733309892173,5,2.7885393270599836,0.1496685896293422,20,0.05507404460985016,0.09459454501949206,0.11718236198396856,43,0.054328424756620565,0.062853937227348
50700.z,-0.5,0.19182218764003134,0.08766897541336938,5,5.7899707326093885,0.1338819634178206,26,0.06006031233261991,0.0738216510852007,0.14810904245993817,59,0.09096898623420688,0.05714005622573129
50700.z,0.0,0.19673040563335487,0.10681042070754479,6,5.117969027079822,0.10130324312628444,48,0.06662215247454518,0.034681090651739264,0.14039813722151306,96,0.06970064858880343,0.07069748863270964
50700.z,0.5,0.19182218764003134,0.20871377642716135,8,3.4074185313776457,0.23576720353793706,84,0.08605394849840235,0.14971325503953473,0.3190741457441887,103,0.2015860489615592,0.11748809678262943
50700.z,1.0,0.17750814720712338,0.14112714207517096,6,3.049855564308697,0.3618789741462441,148,0.1643231646373592,0.197555809508885,0.19131090303330664,50,0.10175134468149317,0.08955955835181346
50700.z,1.5,0.15511123205036684,0.11163494148032081,6,5.873172741023033,0.12102320974181094,26,0.05013092520988365,0.07089228453192731,0.1148605870486728,39,0.06912607808026491,0.045734508968407875
50700.z,2.0,0.1270053810266482,0.6569519552303724,6,0.5661525792248041,0.09183032765955744,28,0.04860489599019523,0.043225431669362206,0.0966344216045714,24,0.04262604978362776,0.05400837182094363
50700.j,-2.0,0.12852834254767478,0.13758131273081245,4,3.3268591623939567,0.045994720232114344,4,0.006188892019000096,0.03980582821311426,0.188915181429251,16,0.11564557647097763,0.07326960495827335
50700.j,-1.5,0.1482069357542827,0.13158950130212843,4,4.458929641707371,0.1541366379556356,19,0.07431206599292456,0.07982457196271105,0.0940103914270069,12,0.04201134449824841,0.0519990469287585
50700.j,-1.0,0.16214957233239166,0.06376315961514883,3,6.152481373653068,0.10772400468471888,15,0.03353588956172091,0.07418811512299797,0.12273057038643793,41,0.0661463828344671,0.05658418755197083
50700.j,-0.5,0.17020724305262147,0.18260314592672736,7,4.808194499599916,0.20934675355486132,61,0.10986544644582852,0.09948130710903282,0.220186440159169,72,0.10851614478617391,0.11167029537299511
50700.j,0.0,0.17280900004928673,0.08523977653594553,4,5.682684751961256,0.25906151437427605,84,0.12092857491539291,0.1381329394588831,0.20668357262606066,59,0.11441474284711589,0.09226882977894474
50700.j,0.5,0.17020724305262147,0.18651415921506984,4,1.7555706292877706,0.24032100038891552,112,0.15666689300728456,0.08365410738163094,0.11273331172479904,62,0.06324894781511774,0.04948436390968128
50700.j,1.0,0.16214957233239166,0.16780179805017942,6,3.5668801558609218,0.15014571012879466,122,0.06287614593530645,0.08726956419348816,0.15869442477597223,95,0.08095330975456905,0.07774111502140318
50700.j,1.5,0.1482069357542827,0.08098825118973194,4,4.976589915800886,0.06964395319512316,41,0.043263586668580094,0.026380366526543072,0.11850233148148445,72,0.07013537751437714,0.048366953967107315
50700.j,2.0,0.12852834254767478,0.09540674305662547,4,3.370410303534296,0.07597060334087163,46,0.029803598303565028,0.0461670050373066,0.09643839810971697,63,0.05009426936769025,0.046344128742026695
50700.be,-2.0,0.12456374287524098,0.04053507592537203,2,6.250521465245244,0.08018365443960611,63,0.03368376576444032,0.04649988867516579,0.04985844003630208,29,0.018765443077373753,0.03109299695892834
50700.be,-1.5,0.15641374227394955,0.12652570343566827,4,3.274886630769446,0.0774758142130712,47,0.04156340621771999,0.0359124079953512,0.16251705487570192,83,0.07434482383279363,0.08817223104290829
50700.be,-1.0,0.18336412695627374,0.06903461199905253,4,7.433848899291109,0.06616055817918341,28,0.041462562110906265,0.024697996068277155,0.2331432508898609,80,0.10575106886053202,0.12739218202932887
50700.be,-0.5,0.20147160656643665,0.28095437392359934,9,2.1223632257633303,0.6319307881984652,214,0.3291737870610667,0.3027570011373984,0.3208283942141095,90,0.1702435097628211,0.1505848844512884
50700.be,0.0,0.20786113158672445,0.2741632380635139,9,1.5304950836745879,0.11963906958956526,55,0.053643534454021424,0.06599553513554385,0.3950153084090182,126,0.20889070523358502,0.18612460317543317
50700.be,0.5,0.20147160656643665,0.32802100432013886,10,2.1542369476319414,0.15211236171664771,61,0.06290329548680303,0.08920906622984467,0.19110061401337539,43,0.08429273914527799,0.10680787486809738
50700.be,1.0,0.18336412695627374,0.06763434303618719,4,7.844168473307693,0.12693841442895346,42,0.0662131123883102,0.06072530204064325,0.23600324745219411,58,0.12664353303995451,0.1093597144122396
50700.be,1.5,0.15641374227394955,0.16259682324480668,6,3.6921554667683205,0.13412258346087988,49,0.06312390967354242,0.07099867378733743,0.13082985825887813,79,0.06925090990980927,0.06157894834906885
50700.be,2.0,0.12456374287524098,0.6041556238762612,4,0.5442823717699758,0.31579570301168025,218,0.17285102847496053,0.14294467453671975,0.27943175331357567,74,0.17828839665922544,0.10114335665435026
50700.m,-2.0,0.1273134805106362,0.207451994703211,4,1.840370379734818,0.04482077052679928,34,0.02291696835736453,0.021903802169434754,0.14187285318300083,78,0.05894036000184057,0.08293249318116025
50700.m,-1.5,0.15113399033144576,0.15436236386632218,6,3.9813443118745098,0.3563260460980604,80,0.07548170605194193,0.28084434004611847,0.2539247501297512,156,0.12691321611019232,0.1270115340195589
50700.m,-1.0,0.16946637586919816,0.2688563925631893,8,1.9671814720605256,0.2894983294834769,152,0.1500918574574995,0.13940647202597742,0.16033582235805222,80,0.08476168058111754,0.07557414177693467
50700.m,-0.5,0.18089611782234688,0.08651633758160703,4,4.47266192147177,0.13659123360695913,30,0.05294433705666483,0.08364689655029431,0.1421625752401371,56,0.07468680005021971,0.06747577518991736
50700.m,0.0,0.1847650667314894,0.1051404381798818,6,6.821979774381843,0.1154399513866125,21,0.08786813755199994,0.02757181383461254,0.20251273408249884,27,0.11463393610540383,0.08787879797709498
50700.m,0.5,0.18089611782234688,0.057418178565786834,4,9.29924328757052,0.15641764700013605,26,0.10667624856979874,0.04974139843033731,0.06132371227761204,18,0.02713094449455365,0.034192767783058395
50700.m,1.0,0.16946637586919816,0.07338712265985821,4,7.423071999971074,0.06729798714438459,16,0.03788410476612226,0.02941388237826234,0.07110497351546065,20,0.03814632694518221,0.03295864657027844
50700.m,1.5,0.15113399033144576,0.07438109136998261,2,2.8793415861029263,0.3355229742805994,47,0.23970940807145344,0.09581356620914586,0.0861228269850688,26,0.04024861719473698,0.04587420979033184
50700.m,2.0,0.1273134805106362,0.2315850623408998,4,2.110042140934811,0.13865417681348827,58,0.08601823837575516,0.0526359384377331,0.12532600154247014,56,0.06159820864718396,0.06372779289528618
50700.c,-2.0,0.12763566116044767,0.026713115479678494,2,10.85053368876011,0.15417064624563454,19,0.06679340711699716,0.08737723912863739,0.009244897705400764,2,0.003498069402043532,0.0057468283033572315
50700.c,-1.5,0.1468509779027414,0.02081644854570254,2,13.967336433765736,0.05983086800273029,4,0.004022779812350062,0.055808088190380224,0.014079729343225217,2,0.004022779812350062,0.010056949530875155
50700.c,-1.0,0.1607441620799519,0.034513015422744764,3,10.487117284401608,0.008080117346765706,9,0.00453162280347919,0.0035484945432865144,0.048561142045670164,29,0.015617644556654084,0.03294349748901608
50700.c,-0.5,0.16896773570603427,0.08708146307049697,5,5.614595880804578,0.11549467317782894,101,0.04141638411556699,0.07407828906226195,0.1274610605118214,89,0.059901295030683525,0.06755976548113789
50700.c,0.0,0.17166772224075572,0.3336154472301333,9,1.3198458469813785,0.5412359331859887,354,0.27896102518619403,0.26227490799979475,0.2428100558886918,107,0.0861933771403717,0.15661667874832014
50700.c,0.5,0.16896773570603427,0.1909340782714879,10,5.838738168423335,0.23269462925035297,84,0.10708405584877277,0.12561057340158027,0.25082485798802595,101,0.13498814160707756,0.11583671638094838
50700.c,1.0,0.1607441620799519,0.24000175264689394,10,4.074150520234889,0.22938913286987708,107,0.123945403000044,0.10544372986983305,0.16137536414474477,86,0.08127170178886703,0.08010366235587775
50700.c,1.5,0.1468509779027414,0.13000648392660988,6,5.0907477261283125,0.22617309787007034,52,0.11611668395191838,0.11005641391815192,0.20425805658924923,82,0.10556761961973894,0.0986904369695103
50700.c,2.0,0.12763566116044767,0.0760563487782934,4,6.957656067842406,0.19638228589825346,66,0.13156777108858575,0.06481451480966774,0.12299920319238346,49,0.0644743685672025,0.05852483462518096
50700.d,-2.0,0.12783367800367104,0.10559172349738173,4,3.864777950974271,0.051553113295066226,5,0.02186116706105387,0.029691946234012362,0.15635813659441986,16,0.07411492901896377,0.08224320757545608
50700.d,-1.5,0.14694611528202184,0.27541288550424864,6,2.0505159362239382,0.17977725346518808,15,0.10895638170540865,0.07082087175977946,0.0814371948774832,12,0.03710737117632683,0.044329823701156366
50700.d,-1.0,0.16064297622097792,0.09976074841413195,5,6.5045479878715,0.19250768465198745,21,0.10503771368206405,0.0874699709699234,0.07226965189620221,20,0.030841997573177234,0.04142765432302496
50700.d,-0.5,0.16867501667156515,0.06251765869778833,3,6.573835657582825,0.2563250130851945,129,0.10632305998080806,0.1500019531043864,0.13326880802598556,45,0.06701407428970535,0.0662547337362802
50700.d,0.0,0.17129591867739719,0.09009605764893072,5,5.0358006734858565,0.15281727471268347,48,0.10271093521972981,0.05010633949295366,0.1377654132627946,71,0.07443968726927479,0.06332572599351982
50700.d,0.5,0.16867501667156515,0.07050728075744854,5,6.944233866552775,0.19344222791413448,102,0.078088238693078,0.11535398922105648,0.18502984613223533,86,0.09904351635050174,0.0859863297817336
50700.d,1.0,0.16064297622097792,0.8099106192833874,10,0.4968446609580892,0.17591483262377358,83,0.08506989233199826,0.0908449402917753,0.07691670268189062,49,0.03363498199596369,0.043281720685926936
50700.d,1.5,0.14694611528202184,0.06997800102691445,6,8.857958919395163,0.0829780241666152,58,0.054623972284067124,0.028354051882548078,0.11313857295981143,84,0.05849898216895229,0.054639590790859144
50700.d,2.0,0.12783367800367104,0.13530907400295242,8,5.020292822868024,0.1384375961039299,90,0.0511737736870887,0.0872638224168412,0.1602456268078037,105,0.080825878699301,0.0794197481085027
50700.i,-2.0,0.12542514053528359,0.02918039302921924,3,12.983584731385875,0.01697227977266274,21,0.00820569251420198,0.008766587258460757,0.010955906674544135,7,0.0034835811420864285,0.007472325532457706
50700.i,-1.5,0.15196512648297075,0.04128872540739356,3,6.709881440196629,0.025145041401600416,26,0.014068480037204522,0.011076561364395896,0.10114591968882174,69,0.05298437662373872,0.04816154306508302
50700.i,-1.0,0.1737465945545174,0.45771126703622844,9,1.4418099696718545,0.05266202486085907,50,0.018643213719778957,0.03401881114108012,0.09665147763708533,43,0.06623082722729744,0.03042065040978789
50700.i,-0.5,0.1881207272242221,0.2332748231763316,8,2.0926358406380023,0.21137226254644947,95,0.1320351352747853,0.07933712727166412,0.16473645134086376,95,0.08637503439055313,0.07836141695031061
50700.i,0.0,0.19315234438310866,0.25679343326075665,8,2.238138974318814,0.25842074770396506,158,0.1443629543638414,0.1140577933401237,0.22196049162060183,128,0.11904878143838363,0.10291171018221816
50700.i,0.5,0.1881207272242221,0.21293463445653016,8,2.305487479487381,0.38387079653277745,97,0.1529890552305291,0.2308817413022484,0.24552103818970752,114,0.12129637658488895,0.12422466160481861
50700.i,1.0,0.1737465945545174,0.23653540284052202,8,1.6186342794208728,0.26649813782339965,67,0.16499657308568705,0.1015015647377126,0.28365691539538673,79,0.13086195727227623,0.1527949581231105
50700.i,1.5,0.15196512648297075,0.17039990564560367,8,4.688523840395308,0.2542425380267318,39,0.17924403344411027,0.07499850458262153,0.1856872885870059,42,0.1042096779133214,0.08147761067368446
50700.i,2.0,0.12542514053528359,0.27987876457138827,4,1.0693958966241826,0.16507019851671315,42,0.08186636008249898,0.08320383843421415,0.2267554470141843,52,0.12855416796266253,0.09820127905152176
50700.p,-2.0,0.12604927504000127,0.44621508628947815,11,1.0636165886442945,0.22753915608533548,132,0.12745323216014093,0.10008592392519455,0.25140421765598514,123,0.11687419873154356,0.13453001892444158
50700.p,-1.5,0.15416159955510045,0.16213085166250005,11,6.58845342994287,0.22564255667298716,83,0.11804284039163951,0.10759971628134765,0.17206740455915434,85,0.09819928008573127,0.07386812447342304
50700.p,-1.0,0.17693361372774852,0.19532206865249085,11,3.994798757314629,0.1720053041897074,81,0.0933995453076316,0.07860575888207577,0.20942799384133032,111,0.1043559808434228,0.1050720129979075
50700.p,-0.5,0.1916961556702297,0.1968193600282839,10,4.71763408814831,0.16196863795916736,106,0.07113550848577146,0.09083312947339583,0.2257718561287521,92,0.09020790129899744,0.13556395482975475
50700.p,0.0,0.19680021441195825,0.05815817109782734,4,8.90249505056261,0.1147291735187387,42,0.056988429525260245,0.057740743993478456,0.08116326587989756,50,0.042773197386727455,0.038390068493170115
50700.p,0.5,0.1916961556702297,0.039548374423169635,2,6.17794022799603,0.05801537719598318,10,0.02216011209125199,0.035855265104731186,0.11176325707861685,43,0.0531853827188828,0.05857787435973404
50700.p,1.0,0.17693361372774852,0.11482244194948715,4,4.199989442349498,0.11025562559672086,25,0.057432695441695644,0.05282293015502522,0.041542718628213134,10,0.02844106059478152,0.013101658033431616
50700.p,1.5,0.15416159955510045,0.0802911585181569,4,6.261135118214633,0.05430260181344483,13,0.039855318511245984,0.014447283302198846,0.11542659444014974,19,0.08113912052247631,0.03428747391767345
50700.p,2.0,0.12604927504000127,0.08549861941646059,4,4.586913283735628,0.1347424592897345,19,0.05080810403929582,0.08393435525043869,0.07627165580219318,19,0.043734629277342695,0.032537026524850486
50700.q,-2.0,0.12511706721992893,0.15972592726260038,5,2.4523009036628562,0.08721279181810018,96,0.04530838486336285,0.04190440695473735,0.08422580443368034,75,0.04191146737193653,0.04231433706174382
50700.q,-1.5,0.1548236534752819,0.12177210523640697,7,5.802426671027169,0.1694035241174343,129,0.07929982489018371,0.09010369922725063,0.1986214428031077,116,0.10620819857500154,0.09241324422810619
50700.q,-1.0,0.17947579134453656,0.45510973178920927,11,1.7372676521804626,0.3447698071483056,211,0.1609814543379768,0.18378835281032874,0.2381366559975787,147,0.11680064937347692,0.12133600662410177
50700.q,-0.5,0.19576994027324782,0.4603232873071675,11,1.6271511505246659,0.19888542021641845,111,0.12167193175256048,0.07721348846385799,0.2100632279684031,79,0.09781826945598776,0.11224495851241528
50700.q,0.0,0.20146479351730814,0.1501117924549011,5,2.719664504756506,0.18155491969829296,34,0.13282371734762313,0.04873120235066983,0.23066123921367834,62,0.13149484898401934,0.09916639022965895
50700.q,0.5,0.19576994027324782,0.09358702041491844,4,4.6483816771856095,0.2260029713528438,25,0.07110620717794744,0.15489676417489634,0.3067202646025062,31,0.17549688334107086,0.13122338126143532
50700.q,1.0,0.17947579134453656,0.3215565028485762,6,0.8738554182766332,0.25195177347418796,45,0.12153222466229327,0.13041954881189474,0.22888176646667685,44,0.11222231628496702,0.11665945018170981
50700.q,1.5,0.1548236534752819,0.1511361463349044,6,3.961720413555818,0.30471508105445655,50,0.18548494595411164,0.11923013510034491,0.19394013386622855,37,0.09459396428275178,0.09934616958347672
50700.q,2.0,0.12511706721992893,0.07193495254902332,2,3.5774039755250078,0.20915023742804517,44,0.11884303600109437,0.09030720142695078,0.09347254335906144,15,0.06256685168967963,0.0309056916693818
50700.x,-2.0,0.1261159273809673,0.030321993896518597,2,8.704601292386137,0.032208781925144085,26,0.015566047469671404,0.01664273445547268,0.1175256236450413,51,0.048415995845051345,0.06910962779998994
50700.x,-1.5,0.15552957226974579,0.07836068442619368,4,6.233617804107239,0.017410163602986015,19,0.009932167406498191,0.007477996196487823,0.060877494459492816,18,0.0374111327082038,0.02346636175128902
50700.x,-1.0,0.17954140286565956,0.06902353673836559,4,7.312316987326513,0.13892198042229925,30,0.10743534214395688,0.03148663827834238,0.14923555511583006,36,0.08193286678738651,0.06730268832844355
50700.x,-0.5,0.19521234571765858,0.1190655315325607,5,3.964851064142204,0.055551367057985176,23,0.021665306720680687,0.03388606033730449,0.16817610884873901,53,0.11325325768278822,0.054922851165950776
50700.x,0.0,0.20065248176283387,0.2765992613516305,10,2.6484999352897534,0.2214767816362818,69,0.1499195825524633,0.07155719908381845,0.17285988132632346,48,0.06291764039224895,0.10994224093407451
50700.x,0.5,0.19521234571765858,0.18832536331626928,8,4.125432177437682,0.1342234697137762,54,0.05159511866529345,0.08262835104848276,0.2951054998194919,126,0.1682482160844508,0.12685728373504104
50700.x,1.0,0.17954140286565956,0.29353292241900814,8,1.4426799885714767,0.5025916664006742,273,0.28839387080824885,0.21419779559242544,0.26203974424800425,123,0.12870888364417762,0.1333308606038266
50700.x,1.5,0.15552957226974579,0.0903021739950133,4,5.014029051779433,0.21715847755350284,42,0.13504360378240393,0.08211487377109891,0.16417733881220403,42,0.08861533645089409,0.07556200236130996
50700.x,2.0,0.1261159273809673,0.14419129335268854,4,4.180509410086931,0.22398735133759934,66,0.09583833787722358,0.1281490134603758,0.13132651891777672,39,0.0810044346260283,0.0503220842917484
50700.y,-2.0,0.1252446802046667,0.1132190786816397,4,4.80549043345536,0.11974621977876354,63,0.08201664824156708,0.03772957153719646,0.1657951377888182,110,0.08061044646719573,0.0851846913216224
50700.y,-1.5,0.1559026889430729,0.032640450134840564,2,8.075924753975412,0.26483690545251865,167,0.1292566459912525,0.13558025946126612,0.12713208854643898,84,0.06521931197260687,0.06191277657383209
50700.y,-1.0,0.18146722090750356,1.3846080869347592,4,0.23520299093646152,0.01761730211509661,16,0.010123799634080478,0.007493502481016133,0.08031987614506178,52,0.028075672637011422,0.05224420350805037
50700.y,-0.5,0.19845165267844578,0.14245521854256948,7,4.654171165824605,0.06107452303459971,26,0.047986994933211735,0.01308752810138799,0.17623526639220763,33,0.1277953490635967,0.048439917328610894
50700.y,0.0,0.20440846792259296,0.12637951874433073,7,6.197263597173065,0.17363369665151757,40,0.06638415088324451,0.10724954576827306,0.23286817488259656,96,0.12476086169217475,0.10810731319042184
50700.y,0.5,0.19845165267844578,0.6343089404459991,13,1.1372459637548225,0.19966972604834643,81,0.08246981369044032,0.11719991235790612,0.3380254718904286,87,0.14425247493002327,0.1937729969604053
50700.y,1.0,0.18146722090750356,0.2154826842285717,10,3.863302196277095,0.3593355186427489,80,0.19001955946119042,0.16931595918155848,0.3736952869889878,119,0.21087806487856064,0.1628172221104271
50700.y,1.5,0.1559026889430729,0.29054454648877787,6,1.8767993428435994,0.11966627307022769,30,0.06767871160327536,0.051987561466952326,0.22744173877309048,31,0.11602565931503167,0.11141607945805883
50700.y,2.0,0.1252446802046667,0.13560811904811432,4,2.9362072481907324,0.18681105781257465,22,0.07536736776175267,0.11144369005082201,0.226149168244138,26,0.1257188491082059,0.10043031913593209


==> anc/data/finiteX_50700_v12_four_stage_level_summary.csv <==
level_offset,asymptotic_mean,asymptotic_sem,continuous_mean,continuous_median,continuous_sem,prime_spectral_mean,prime_spectral_median,prime_spectral_sem,arithmetic_mean,arithmetic_median,arithmetic_sem,continuous_crossings,prime_spectral_crossings,arithmetic_crossings
-2.0,0.1264076153337017,0.0002730565421229313,0.13523132318012832,0.1132190786816397,0.030756705405130327,0.07523632275347122,0.051553113295066226,0.013531733383535359,0.10906032648018274,0.1175256236450413,0.017265612614092315,70,690,852
-1.5,0.15249208114013377,0.001202329669289289,0.10360843848095114,0.09858754374118316,0.018082075200635615,0.11346067019993474,0.07635347397277072,0.024800981768336578,0.11637390222410118,0.08986542572272557,0.018469242285062058,76,773,905
-1.0,0.17326860619453946,0.002616857151028586,0.23094995980354802,0.11747925901045625,0.07860075496653443,0.14823823035612427,0.10772400468471888,0.03436894032274649,0.14497572004712284,0.12273057038643793,0.015488289641845227,98,942,1067
-0.5,0.1865924031741931,0.0036754532125575826,0.232842240273226,0.1968193600282839,0.03325355426385643,0.1876959993861086,0.19056435781714706,0.03213216771808555,0.17881527713350584,0.16473645134086376,0.012227586165167571,120,1245,1093
0.0,0.19117544372586132,0.004068051652674141,0.24138124319307572,0.1501117924549011,0.07222140681690634,0.1816753694590132,0.1717472977961573,0.02669018068994641,0.20525953266233746,0.20668357262606066,0.019281101741233705,114,1293,1271
0.5,0.1865924031741931,0.0036754532125575826,0.18003322340002684,0.18651415921506984,0.03474621942030846,0.17952945678055554,0.15641764700013605,0.01958688149579995,0.2097688266121383,0.2426692196376952,0.02398396549269006,109,1024,1171
1.0,0.17326860619453946,0.002616857151028586,0.230749383437158,0.16780179805017942,0.05138900225803644,0.21871120099143232,0.17591483262377358,0.028183360138990296,0.19127039224300033,0.19131090303330664,0.023326300283683585,112,1298,1106
1.5,0.15249208114013377,0.001202329669289289,0.1409719493030624,0.1511361463349044,0.016388310799984596,0.18908993529760612,0.14682616536144244,0.02691499670859545,0.17313997337650242,0.17342585220415513,0.019656925559839167,94,841,1041
2.0,0.1264076153337017,0.0002730565421229313,0.17526126263256264,0.10166539507745544,0.04470607529262886,0.15757522767127022,0.16507019851671315,0.016710577286380264,0.13227236325882477,0.12299920319238346,0.015254478874477529,68,926,737


==> anc/data/finiteX_50700_v12_four_stage_metrics.json <==
{
  "configuration": {
    "conductor": 50700,
    "Q0": 100,
    "Xmax": 50000,
    "logarithmic_duration": 6.214608098422191,
    "number_of_curves": 17,
    "levels": [
      -2.0,
      -1.5,
      -1.0,
      -0.5,
      0.0,
      0.5,
      1.0,
      1.5,
      2.0
    ]
  },
  "zero_validation": {
    "maximum_gamma1_absolute_difference": 2.724249306806925e-06,
    "maximum_completed_derivative_relative_error": 4.440892098500626e-16,
    "maximum_fricke_residual": 2.526430007429519e-14
  },
  "delta_decomposition": {
    "mean_Delta20": 0.0356174070493944,
    "minimum_Delta20": 0.017216119035563027,
    "maximum_Delta20": 0.1315121129179211,
    "mean_first_zero_share": 0.8239047295075361,
    "minimum_first_zero_share": 0.6910061835138155,
    "maximum_first_zero_share": 0.9711565757716801
  },
  "centre": {
    "asymptotic_mean": 0.19117544372586134,
    "continuous_mean": 0.24138124319307572,
    "continuous_median": 0.1501117924549011,
    "prime_spectral_mean": 0.1816753694590132,
    "arithmetic_mean": 0.20525953266233743,
    "continuous_total_crossings": 114,
    "prime_spectral_total_crossings": 1293,
    "arithmetic_total_crossings": 1271,
    "continuous_vs_asymptotic": {
      "mean_difference": 0.0502057994672144,
      "rmse": 0.2888238675707331,
      "pearson": 0.30006405317322815,
      "pearson_p": 0.24193243960956295,
      "spearman": 0.5000000000000001,
      "spearman_p": 0.04096895595583607
    },
    "prime_spectral_vs_asymptotic": {
      "mean_difference": -0.009500074266848142,
      "rmse": 0.10973089162694698,
      "pearson": -0.08288485495994144,
      "pearson_p": 0.7518074020531006,
      "spearman": 0.04901960784313726,
      "spearman_p": 0.8517943990009383
    },
    "arithmetic_vs_asymptotic": {
      "mean_difference": 0.014084088936476145,
      "rmse": 0.07400884387785787,
      "pearson": 0.37212077393106996,
      "pearson_p": 0.14132908696189872,
      "spearman": 0.4852941176470589,
      "spearman_p": 0.048308194284258345
    }
  },
  "level_profile": {
    "continuous": {
      "mean_bias": 0.022481352032526856,
      "rmse": 0.04258420613516085,
      "max_absolute_difference": 0.05768135360900856
    },
    "prime_spectral": {
      "mean_bias": -0.0019427158350534624,
      "rmse": 0.03212074251250481,
      "max_absolute_difference": 0.05117129258023048
    },
    "arithmetic": {
      "mean_bias": -0.0008622823748090555,
      "rmse": 0.021046840782437248,
      "max_absolute_difference": 0.036118178916032584
    },
    "prime_spectral_to_arithmetic_rmse": 0.022010926098733046
  },
  "field_fidelity": {
    "mean_field_correlation": 0.9700143172742072,
    "median_field_correlation": 0.9694510243864012,
    "mean_affine_slope": 0.9908538442880485,
    "mean_field_rmse": 0.3910123597381968,
    "mean_field_error_std": 0.3878249305032915,
    "mean_tail_standard_deviation_T20": 0.49098295531300296,
    "error_std_to_tail_sd_ratio": 0.7898948961599941,
    "mean_prime_power_correction": 0.10203479061181212,
    "mean_median_half_window": 0.028652707586326712,
    "rmse_to_window_ratio": 13.646611181862298,
    "mean_jaccard": 0.06331161487361393,
    "mean_exact_recall": 0.12216745425587658,
    "mean_spectral_precision": 0.13797733402166054
  }
}

==> anc/data/finiteX_50700_v12_four_stage_report.md <==
# Version-12 corrected four-stage diagnostic at conductor 50700

## Configuration

- Seventeen rank-one isogeny classes.
- Log-weighted good-prime race: `100 < q <= 50000`.
- No half-jump translation is added to the Fourier midpoint.
- All exactly computable omitted prime-power terms are restored.
- Level offsets: `-2,-1.5,...,2` relative to the rank-one mean `mu_E=1`.
- The first 35 or 36 zeros below height 20 were regenerated from the modular coefficients.

## Numerical validation

- Maximum absolute discrepancy in the first ordinate: `2.724e-06`.
- Maximum relative discrepancy in the completed central derivative: `4.441e-16`.
- Maximum Fricke-centre residual: `2.526e-14`.

## Centred level

| Stage | Ensemble mean | Ensemble median | Total events/crossings |
|---|---:|---:|---:|
| Asymptotic Bessel density | 0.191175 | 0.196800 | -- |
| Finite continuous zero flow | 0.241381 | 0.150112 | 114 |
| Prime-sampled corrected zero field | 0.181675 | 0.171747 | 1293 |
| Exact arithmetic crossings | 0.205260 | 0.206684 | 1271 |

The continuous finite-time mean is unstable because the logarithmic interval has length only
`6.215` and several curves pass near tangencies.  Its mean is `0.241`
but its median is only `0.150`.

## Level-profile error relative to the asymptotic density

| Stage | Mean bias | RMSE | Maximum absolute difference |
|---|---:|---:|---:|
| Finite continuous zero flow | 0.022481 | 0.042584 | 0.057681 |
| Prime-sampled corrected zero field | -0.001943 | 0.032121 | 0.051171 |
| Exact arithmetic crossings | -0.000862 | 0.021047 | 0.036118 |

The prime-sampled corrected zero field is compared with the exact log-weighted arithmetic race. The level profile remains a finite-range diagnostic, not an event-level transfer theorem.

## Field fidelity and event instability

Across curves, the arithmetic midpoint and the 35/36-zero plus prime-power midpoint model have:

- mean correlation `0.9700`;
- mean affine slope `0.9909`;
- mean RMS discrepancy `0.3910`;
- mean median Frobenius half-window `0.02865`.

Thus the field error is about `13.6` times the shrinking half-window.
The mean error standard deviation is `0.3878`, versus the predicted
zero-tail standard deviation `0.4910`; their ratio is
`0.790`.  The mean Jaccard overlap of the centred crossing sets is
`0.0633`; mean recall and precision are `0.1222` and
`0.1380`.

## Decision

After correcting the race normalization, removing the double-counted half-jump and restoring
prime powers, the residual remains of the same order as the variance of the omitted zeros above
height 20.  The experiment therefore has insufficient resolution to decide event-level transfer.
Its correct conclusion is not failure of the shrinking-target mechanism, but unobservability at
`T0=20`.  Increasing the prime cutoff with the zero height fixed cannot remove this noise floor.


==> anc/data/finiteX_50700_v12_regenerated_zeros.csv <==
class,index,gamma
50700.a,1,0.5826560956438349
50700.a,2,1.8578926262929343
50700.a,3,2.556626730243919
50700.a,4,3.1047187195938424
50700.a,5,3.7860888021927086
50700.a,6,4.51471788027113
50700.a,7,5.132361370091151
50700.a,8,5.695086931779451
50700.a,9,6.275387142194819
50700.a,10,6.654426507153022
50700.a,11,7.280290006477493
50700.a,12,8.019978116892469
50700.a,13,8.310512391767011
50700.a,14,9.169727399918154
50700.a,15,9.760579599925462
50700.a,16,10.22043224718266
50700.a,17,10.45676291184912
50700.a,18,11.042373001283044
50700.a,19,11.90755953736489
50700.a,20,12.193539422645177
50700.a,21,12.697401898515755
50700.a,22,13.241509684561656
50700.a,23,13.627663976367087
50700.a,24,13.977701908324654
50700.a,25,14.960896621086956
50700.a,26,15.536422744186781
50700.a,27,15.899069406278304
50700.a,28,16.003571412326266
50700.a,29,16.63844937912478
50700.a,30,17.24823178909461
50700.a,31,17.821294182814203
50700.a,32,18.087443791594463
50700.a,33,18.77230308934203
50700.a,34,19.07317955927378
50700.a,35,19.514548209822266
50700.u,1,1.0208654789304
50700.u,2,1.8125353750132633
50700.u,3,2.5159037321314703
50700.u,4,3.2602999889672386
50700.u,5,3.732348398802775
50700.u,6,4.306909845560382
50700.u,7,4.8706463689173445
50700.u,8,5.814698605282003
50700.u,9,6.5415371957502115
50700.u,10,6.753597555258748
50700.u,11,7.036062696878876
50700.u,12,8.269698703853924
50700.u,13,8.470857083554447
50700.u,14,9.012539173172163
50700.u,15,9.597808207821322
50700.u,16,9.963676681402939
50700.u,17,10.448097587236145
50700.u,18,11.319978510426632
50700.u,19,11.768478333380648
50700.u,20,12.126593108702327
50700.u,21,12.893466035332702
50700.u,22,13.222998488650289
50700.u,23,13.773033699194551
50700.u,24,14.197214891999263
50700.u,25,14.741803294168799
50700.u,26,15.233326283676458
50700.u,27,15.761492761524305
50700.u,28,16.24025649220401
50700.u,29,16.584666077999167
50700.u,30,17.30831257747171
50700.u,31,17.701363320670524
50700.u,32,18.101652452547594
50700.u,33,18.966367957451567
50700.u,34,19.3002892960205
50700.u,35,19.622284578010934
50700.v,1,1.1132899612291203
50700.v,2,1.6520567965609636
50700.v,3,2.7889667018138042
50700.v,4,3.0154804740763548
50700.v,5,3.7334081004033104
50700.v,6,4.328733821727476
50700.v,7,5.021521332414275
50700.v,8,5.672960873929855
50700.v,9,6.374317853323901
50700.v,10,6.789685777905995
50700.v,11,7.377781014502379
50700.v,12,7.959058183859318
50700.v,13,8.50275296796802
50700.v,14,9.211177142332323
50700.v,15,9.448351330247347
50700.v,16,9.944398587524722
50700.v,17,10.691687115670295
50700.v,18,11.00582153617647
50700.v,19,11.926261863591387
50700.v,20,12.162889349359727
50700.v,21,12.79383672289804
50700.v,22,13.213349218899756
50700.v,23,13.957437575837918
50700.v,24,14.032225525337473
50700.v,25,14.849091265920453
50700.v,26,15.115475562877775
50700.v,27,15.838394076363226
50700.v,28,16.171543695528307
50700.v,29,16.624935154634343
50700.v,30,17.283467960048444
50700.v,31,17.662086020477588
50700.v,32,18.238065676974628
50700.v,33,18.953953478151625
50700.v,34,19.162996358331956
50700.v,35,19.561460199795576
50700.bg,1,1.0826138123046714
50700.bg,2,1.800761826026109
50700.bg,3,2.5758800133108455
50700.bg,4,3.0326914520165094
50700.bg,5,3.787841595243388
50700.bg,6,4.480969227529895
50700.bg,7,4.95930238378631
50700.bg,8,5.579565676296874
50700.bg,9,6.272385330298967
50700.bg,10,6.9420545238253375
50700.bg,11,7.440290890230001
50700.bg,12,7.924013282359933
50700.bg,13,8.558490439164428
50700.bg,14,8.940892697908708
50700.bg,15,9.505226339586695
50700.bg,16,10.129682974960724
50700.bg,17,10.607579943604566
50700.bg,18,11.17908756422067
50700.bg,19,11.602195095284205
50700.bg,20,12.261496117984969
50700.bg,21,12.912894641317974
50700.bg,22,13.268545422032705
50700.bg,23,13.612742907672319
50700.bg,24,14.37740669285473
50700.bg,25,14.742179394169822
50700.bg,26,15.203040994595806
50700.bg,27,15.641673712113887
50700.bg,28,16.19105687185432
50700.bg,29,16.73151688376538
50700.bg,30,17.25820894755315
50700.bg,31,17.751041852444917
50700.bg,32,18.287174362082624
50700.bg,33,18.63507045295345
50700.bg,34,19.365696263750134
50700.bg,35,19.441176872236863
50700.bh,1,1.0748353983782648
50700.bh,2,1.8320256131255472
50700.bh,3,2.504117543911495
50700.bh,4,3.1030340106419834
50700.bh,5,3.756625244100416
50700.bh,6,4.5766322948415255
50700.bh,7,4.792550455989341
50700.bh,8,5.737281059853061
50700.bh,9,6.249798368425081
50700.bh,10,6.735579013351011
50700.bh,11,7.785037122826785
50700.bh,12,7.913966458026917
50700.bh,13,8.216566800562044
50700.bh,14,9.129893964855482
50700.bh,15,9.49123290919809
50700.bh,16,10.211959406440686
50700.bh,17,10.474896868327244
50700.bh,18,11.105419839203297
50700.bh,19,11.851055522429915
50700.bh,20,12.13332408083793
50700.bh,21,12.844083227427982
50700.bh,22,13.241468652951708
50700.bh,23,13.739427292593327
50700.bh,24,14.392711191900041
50700.bh,25,14.728370679137791
50700.bh,26,15.02020477492425
50700.bh,27,15.876466573821734
50700.bh,28,16.224851446773258
50700.bh,29,16.495914621108938
50700.bh,30,17.443133111012823
50700.bh,31,17.693388055783117
50700.bh,32,18.21742800535855
50700.bh,33,18.700716846373673
50700.bh,34,19.254090060635477
50700.bh,35,19.59099655618035
50700.w,1,1.0920103929670648
50700.w,2,1.7087508779350542
50700.w,3,2.6441028143332432
50700.w,4,3.1152449965885642
50700.w,5,3.7879083826872293
50700.w,6,4.322729263448381
50700.w,7,4.89213060104221
50700.w,8,5.861067111005209
50700.w,9,6.257856377515381
50700.w,10,6.8338792182798525
50700.w,11,7.313666589729007
50700.w,12,7.966221040081932
50700.w,13,8.6530048033523
50700.w,14,8.968059428284338
50700.w,15,9.623892584783171
50700.w,16,9.951793942624692
50700.w,17,10.453244742253691
50700.w,18,11.382652593933111
50700.w,19,11.697411172956771
50700.w,20,12.091477950280316
50700.w,21,12.970429990169555
50700.w,22,13.254858241719926
50700.w,23,13.622549048819733
50700.w,24,14.30806594028364
50700.w,25,14.81961724133598
50700.w,26,15.088753585134572
50700.w,27,15.788355286241925
50700.w,28,16.18309683406548
50700.w,29,16.797272833245177
50700.w,30,17.066209264097647
50700.w,31,17.76981881430315
50700.w,32,18.236561088279334
50700.w,33,18.862975444546283
50700.w,34,19.14500018641098
50700.w,35,19.792360399529418
50700.z,1,1.0166442198173602
50700.z,2,1.8757749442639464
50700.z,3,2.4896852435321017
50700.z,4,3.222692847385894
50700.z,5,3.596985853477988
50700.z,6,4.490453478560677
50700.z,7,5.126256804057328
50700.z,8,5.408110161264578
50700.z,9,6.422448078149878
50700.z,10,6.798687707987437
50700.z,11,7.474905134137063
50700.z,12,8.018529419000423
50700.z,13,8.35041184930868
50700.z,14,9.17827827569188
50700.z,15,9.418024727905678
50700.z,16,10.067431825389283
50700.z,17,10.753999362268567
50700.z,18,10.979660264486846
50700.z,19,11.680900259343021
50700.z,20,12.327947348205587
50700.z,21,12.892334913213189
50700.z,22,13.191092021296887
50700.z,23,13.673221274208855
50700.z,24,14.317582851022873
50700.z,25,14.753505029939069
50700.z,26,15.26229937453076
50700.z,27,15.63247180806731
50700.z,28,16.201943202420523
50700.z,29,16.694558684010687
50700.z,30,17.24264186431327
50700.z,31,17.74231525340129
50700.z,32,18.315960344963386
50700.z,33,18.697682773734392
50700.z,34,19.260247781795908
50700.z,35,19.475151983009006
50700.j,1,0.7935834843060672
50700.j,2,1.8348459035967961
50700.j,3,2.348681212898098
50700.j,4,3.191232056111059
50700.j,5,3.92778482662952
50700.j,6,4.429009808504302
50700.j,7,5.200578254872083
50700.j,8,5.613618216179226
50700.j,9,6.132610401630616
50700.j,10,6.788146625243976
50700.j,11,7.392680820665931
50700.j,12,7.896566472293142
50700.j,13,8.396240633507267
50700.j,14,9.047733782791337
50700.j,15,9.80938693721671
50700.j,16,10.071582563729873
50700.j,17,10.658609711844134
50700.j,18,11.15793146245256
50700.j,19,11.763446169920542
50700.j,20,12.068064871907469
50700.j,21,12.816025425056553
50700.j,22,13.149268197845611
50700.j,23,13.611129903289752
50700.j,24,14.326845247203543
50700.j,25,14.715297517759723
50700.j,26,15.398975563528062
50700.j,27,15.793163872090185
50700.j,28,16.253809993285493
50700.j,29,16.702291894181172
50700.j,30,17.187582956010452
50700.j,31,17.894685411269506
50700.j,32,18.12247549612187
50700.j,33,18.493990997712128
50700.j,34,19.163098468131153
50700.j,35,19.615078614376607
50700.be,1,1.2072230245781652
50700.be,2,1.6266420723953527
50700.be,3,2.5922313588242494
50700.be,4,3.177589453548927
50700.be,5,3.6967645105261004
50700.be,6,4.4806386319504
50700.be,7,4.867955723657664
50700.be,8,5.698048718661445
50700.be,9,6.351667851595031
50700.be,10,6.7864445155988165
50700.be,11,7.489374238606943
50700.be,12,7.851627519801538
50700.be,13,8.61219356167687
50700.be,14,9.063984625951738
50700.be,15,9.47581966094554
50700.be,16,9.928673956664397
50700.be,17,10.777823602381387
50700.be,18,11.11269158979656
50700.be,19,11.630870942555037
50700.be,20,12.348661363719085
50700.be,21,12.71684256209279
50700.be,22,13.305117088216875
50700.be,23,13.719896428222473
50700.be,24,14.35664335246412
50700.be,25,14.763169083848343
50700.be,26,15.071451157634158
50700.be,27,15.713486138445225
50700.be,28,16.24339204798206
50700.be,29,16.75208750536262
50700.be,30,17.242885075919872
50700.be,31,17.607659080061985
50700.be,32,18.324813889463126
50700.be,33,18.79914970442583
50700.be,34,19.156752198946577
50700.be,35,19.66826447832994
50700.m,1,0.9081701981130288
50700.m,2,1.7472701159863897
50700.m,3,2.287323772900764
50700.m,4,3.375578722420912
50700.m,5,3.8164454860012813
50700.m,6,4.45588401536166
50700.m,7,5.051381414261025
50700.m,8,5.7541942758546725
50700.m,9,6.242904478511799
50700.m,10,6.630542307702276
50700.m,11,7.450863426401394
50700.m,12,7.772631153845588
50700.m,13,8.53164076200842
50700.m,14,9.15199558400173
50700.m,15,9.523124968202525
50700.m,16,10.235691053996767
50700.m,17,10.576997814856131
50700.m,18,11.304872341903437
50700.m,19,11.66418445167971
50700.m,20,12.185721430515816
50700.m,21,12.572592717886321
50700.m,22,13.204920510639955
50700.m,23,13.844078670690127
50700.m,24,14.15801735952939
50700.m,25,14.760429853616987
50700.m,26,15.346402917251273
50700.m,27,15.712411757222663
50700.m,28,16.4730154988574
50700.m,29,16.652292383919068
50700.m,30,17.15993277048397
50700.m,31,17.79565765684007
50700.m,32,18.107207033616785
50700.m,33,18.550048013980323
50700.m,34,19.27663595166883
50700.m,35,19.585538678342637
50700.c,1,0.7865970090658727
50700.c,2,1.6443384154948635
50700.c,3,2.7706891727182086
50700.c,4,2.969532555090558
50700.c,5,3.8308972572084996
50700.c,6,4.466506919567762
50700.c,7,5.259536906209195
50700.c,8,5.537147672100119
50700.c,9,6.327783252894558
50700.c,10,6.652326701655203
50700.c,11,7.38499175418391
50700.c,12,7.764269510350032
50700.c,13,8.57144676046743
50700.c,14,9.043645691190331
50700.c,15,9.806741973905712
50700.c,16,10.073462278723554
50700.c,17,10.581060094250073
50700.c,18,11.137345439168394
50700.c,19,11.686166243364003
50700.c,20,12.433242903909074
50700.c,21,12.626687626572693
50700.c,22,13.049806415400154
50700.c,23,13.757509344427598
50700.c,24,14.099789166081408
50700.c,25,14.857806767755172
50700.c,26,15.415699333804882
50700.c,27,15.83667252836902
50700.c,28,16.25848496299495
50700.c,29,16.60613338205942
50700.c,30,17.284947422570347
50700.c,31,17.599297204403737
50700.c,32,18.307497276648107
50700.c,33,18.66671352642588
50700.c,34,19.08989881740792
50700.c,35,19.57543614860533
50700.d,1,0.7832701233625791
50700.d,2,1.6853777567340478
50700.d,3,2.5697052735253956
50700.d,4,3.223007738708259
50700.d,5,3.69885481335143
50700.d,6,4.661561549621041
50700.d,7,4.913655364387202
50700.d,8,5.852992640900322
50700.d,9,6.200954178378583
50700.d,10,6.683248660466416
50700.d,11,7.26137823076075
50700.d,12,7.91489689725399
50700.d,13,8.490901015037535
50700.d,14,9.106957465510677
50700.d,15,9.695599536198467
50700.d,16,10.225149462446778
50700.d,17,10.465520093451353
50700.d,18,11.176202940033358
50700.d,19,11.766887011404101
50700.d,20,12.215667063563167
50700.d,21,12.829345151441292
50700.d,22,12.999575087447228
50700.d,23,13.685732060577232
50700.d,24,14.185584908471228
50700.d,25,14.854471011250443
50700.d,26,15.377293121505051
50700.d,27,15.79392867949756
50700.d,28,16.25990072434189
50700.d,29,16.815538089042267
50700.d,30,17.08003744388005
50700.d,31,17.622254342253584
50700.d,32,18.392339672115785
50700.d,33,18.547236796075694
50700.d,34,19.222240061749616
50700.d,35,19.575548384108203
50700.d,36,19.93359001084108
50700.i,1,1.0320698542337399
50700.i,2,1.4980234731859163
50700.i,3,2.50668104791652
50700.i,4,3.3047693154740556
50700.i,5,3.796467164922058
50700.i,6,4.3996922885349425
50700.i,7,5.179325430266946
50700.i,8,5.7328901422587135
50700.i,9,6.1361274181350876
50700.i,10,6.738002898041798
50700.i,11,7.3614266238432196
50700.i,12,7.869266292323676
50700.i,13,8.417078267994006
50700.i,14,9.186708554707677
50700.i,15,9.711837121244457
50700.i,16,10.065604592355635
50700.i,17,10.532681794517089
50700.i,18,11.28788785101869
50700.i,19,11.824059573511814
50700.i,20,12.252480925650817
50700.i,21,12.376960146066613
50700.i,22,13.234944110761703
50700.i,23,13.860948150242512
50700.i,24,14.31652782454942
50700.i,25,14.491615467989025
50700.i,26,15.428382972381701
50700.i,27,15.865276813990242
50700.i,28,16.3328405256147
50700.i,29,16.621431130586988
50700.i,30,17.20261867299151
50700.i,31,17.719283092060756
50700.i,32,18.29877198435843
50700.i,33,18.431701383842192
50700.i,34,19.30095494009433
50700.i,35,19.629564077289984
50700.i,36,19.960954319531766
50700.p,1,1.0476244758319404
50700.p,2,1.815301200863228
50700.p,3,2.081648167393336
50700.p,4,3.2949224047705354
50700.p,5,4.175951699075926
50700.p,6,4.267134670495335
50700.p,7,5.086123482012124
50700.p,8,5.638532176052978
50700.p,9,6.12075536265985
50700.p,10,6.941431903412256
50700.p,11,7.220828111750005
50700.p,12,7.970256242843815
50700.p,13,8.45368151785612
50700.p,14,9.148073997134071
50700.p,15,9.357222592705916
50700.p,16,10.40855523652601
50700.p,17,10.626432684183339
50700.p,18,11.334083017897171
50700.p,19,11.655846727697558
50700.p,20,11.942303519290705
50700.p,21,12.668994038768666
50700.p,22,13.239645631894863
50700.p,23,13.80692392562705
50700.p,24,14.319706093140503
50700.p,25,14.856357518399342
50700.p,26,14.984514817145884
50700.p,27,15.941185174193294
50700.p,28,16.15682771660436
50700.p,29,16.953469272411166
50700.p,30,17.261973393569548
50700.p,31,17.644243240886922
50700.p,32,18.12850762348343
50700.p,33,18.485662210190174
50700.p,34,19.137306293826576
50700.p,35,19.828543583485068
50700.q,1,1.1293150457749737
50700.q,2,1.6824864928758443
50700.q,3,2.135135802280678
50700.q,4,3.341557962973374
50700.q,5,4.035419783778224
50700.q,6,4.424768493096641
50700.q,7,4.968271776850192
50700.q,8,5.707225986021438
50700.q,9,6.202680726227299
50700.q,10,6.746618578889634
50700.q,11,7.336658339859153
50700.q,12,7.99405970544172
50700.q,13,8.438587939818094
50700.q,14,8.990876430753517
50700.q,15,9.659719631994601
50700.q,16,10.05407105389277
50700.q,17,10.88215185738959
50700.q,18,11.281378288187168
50700.q,19,11.645683235202437
50700.q,20,11.977842878823243
50700.q,21,12.606450626176796
50700.q,22,13.222957618765712
50700.q,23,13.910326961999367
50700.q,24,14.352062475969142
50700.q,25,14.642882535060632
50700.q,26,15.121968578421772
50700.q,27,15.798288803069688
50700.q,28,16.433511086552
50700.q,29,16.735227862705578
50700.q,30,17.302827853530076
50700.q,31,17.69997019437564
50700.q,32,18.128734725509283
50700.q,33,18.43134312260886
50700.q,34,19.165409004908504
50700.q,35,19.84070800299562
50700.x,1,1.0729227807730677
50700.x,2,1.7722726805834998
50700.x,3,2.5645360067502594
50700.x,4,3.1318360792230795
50700.x,5,3.8375799305736398
50700.x,6,4.230293650935353
50700.x,7,5.1272317236534315
50700.x,8,5.521914908156093
50700.x,9,6.559575184715834
50700.x,10,6.659040992604156
50700.x,11,7.407148716505436
50700.x,12,7.913734155322564
50700.x,13,8.617323380340446
50700.x,14,9.078361975528805
50700.x,15,9.444450929559103
50700.x,16,9.973950594574356
50700.x,17,10.714855006794659
50700.x,18,11.128364673955558
50700.x,19,11.623187655963797
50700.x,20,12.3815350228054
50700.x,21,12.768080464523996
50700.x,22,13.242412004474641
50700.x,23,13.712270231190558
50700.x,24,14.351935795221413
50700.x,25,14.672080720911396
50700.x,26,15.283093119004535
50700.x,27,15.603813394117982
50700.x,28,16.268759111857324
50700.x,29,16.733707149073794
50700.x,30,17.158305382962762
50700.x,31,17.73794144354693
50700.x,32,18.240292730038945
50700.x,33,18.84172412953107
50700.x,34,19.199315695384488
50700.x,35,19.578826809689374
50700.y,1,1.1390618638821834
50700.y,2,1.6765508280784884
50700.y,3,2.603385955322221
50700.y,4,3.1840544259734953
50700.y,5,3.7639622601803566
50700.y,6,4.220611277132628
50700.y,7,5.237392996542619
50700.y,8,5.455993422770187
50700.y,9,6.509081864607669
50700.y,10,6.660811736149957
50700.y,11,7.442967452241638
50700.y,12,8.101602475235985
50700.y,13,8.296751340589568
50700.y,14,9.170629329006571
50700.y,15,9.581367965124633
50700.y,16,9.937415765572572
50700.y,17,10.57976772291492
50700.y,18,11.089484210273108
50700.y,19,11.992158698020646
50700.y,20,12.195006496923257
50700.y,21,12.52016472014942
50700.y,22,13.455562208183657
50700.y,23,13.882300954350837
50700.y,24,14.123455449685597
50700.y,25,14.598430594258323
50700.y,26,15.389048068494775
50700.y,27,15.695326169876589
50700.y,28,16.150645816177644
50700.y,29,16.71015098250294
50700.y,30,17.198825954808807
50700.y,31,17.75408822142741
50700.y,32,18.256297660366183
50700.y,33,18.80681038948025
50700.y,34,19.125708794795475
50700.y,35,19.76984872431926


==> anc/data/finiteX_50700_v12_zero_validation.csv <==
class,nzeros_20,gamma1_regenerated,gamma1_archived,gamma1_difference,completed_derivative_regenerated,completed_derivative_archived,relative_derivative_error,fricke_residual_at_u0
50700.a,35,0.5826560956438349,0.5826549824406886,1.1132031463301217e-06,91.39504608146967,91.39504608146966,2.220446049250313e-16,2.526430007429519e-14
50700.u,35,1.0208654789304,1.0208666251421343,-1.1462117344152034e-06,253.52910571056816,253.52910571056816,0.0,4.642585056387578e-15
50700.v,35,1.1132899612291203,1.1132917923161891,-1.8310870688598158e-06,270.81102692734805,270.81102692734805,0.0,1.943407698022707e-14
50700.bg,35,1.0826138123046714,1.0826151009929663,-1.2886882949647571e-06,275.9792147616355,275.97921476163555,-2.220446049250313e-16,9.069235924105966e-15
50700.bh,35,1.0748353983782648,1.0748367943945567,-1.396016291899116e-06,275.1610483986012,275.16104839860134,-4.440892098500626e-16,7.881597886425423e-15
50700.w,35,1.0920103929670648,1.0920104288660026,-3.5898937822409493e-08,269.45884694005184,269.45884694005184,0.0,1.2632150037147596e-14
50700.z,35,1.0166442198173602,1.016645163432156,-9.436147958563623e-07,257.8996123354783,257.8996123354783,0.0,1.7274735093535173e-15
50700.j,35,0.7935834843060672,0.7935835008519172,-1.654585002341946e-08,152.32560183812274,152.3256018381228,-3.3306690738754696e-16,1.274011713148219e-14
50700.be,35,1.2072230245781652,1.207225748827472,-2.724249306806925e-06,295.41404749944957,295.4140474994495,2.220446049250313e-16,2.461649750828762e-14
50700.m,35,0.9081701981130288,0.9081704267618308,-2.2864880200312854e-07,181.29961282813565,181.2996128281356,2.220446049250313e-16,5.830223094068121e-15
50700.c,35,0.7865970090658727,0.7865970989897086,-8.992383593309228e-08,142.02468735904358,142.02468735904355,2.220446049250313e-16,7.881597886425423e-15
50700.d,36,0.7832701233625791,0.7832701737931411,-5.0430562059666784e-08,142.78755784262802,142.78755784262802,0.0,1.0796709433459483e-15
50700.i,36,1.0320698542337399,1.032070129068277,-2.748345371283989e-07,196.85049619157905,196.85049619157903,2.220446049250313e-16,1.543929448984706e-14
50700.p,35,1.0476244758319404,1.0476253934798947,-9.176479542905014e-07,222.64240968520528,222.6424096852053,-1.1102230246251565e-16,5.614288905398931e-15
50700.q,35,1.1293150457749737,1.129317079609789,-2.0338348154513852e-06,236.19349759438296,236.19349759438305,-3.3306690738754696e-16,8.637367546767586e-16
50700.x,35,1.0729227807730677,1.0729242749449952,-1.4941719275185505e-06,269.11866037423874,269.1186603742388,-2.220446049250313e-16,1.3064018414485975e-14
50700.y,35,1.1390618638821834,1.1390639796967428,-2.1158145593336286e-06,280.8487860751561,280.8487860751561,0.0,2.1269517583915182e-14


==> anc/data/intrinsic_elliptic_50700_spectral_bessel_summary.csv <==
class,Lprime,log_Lprime,central_slope,completed_Lprime,slope_rel_error,gamma1,nzeros_20,g0_T10,nz_T10,vtail_T10,varlow_T10,g0_T15,nz_T15,vtail_T15,varlow_T15,g0_T20,nz_T20,vtail_T20,varlow_T20
50700.a,2.5503427150265647,0.9362277481893593,91.39357608425765,91.39504608146966,-1.608399224073409e-05,0.5826549824406886,35,0.14475828880937336,15,0.43776376505946685,5.037899891979304,0.1447566064128146,25,0.3091664707596806,5.172808214915099,0.14475857501256909,35,0.24106426240789025,5.239540527161497
50700.u,7.074629703887667,1.9565151034864638,253.52702386684373,253.52910571056816,-8.211458477735967e-06,1.0208666251421343,35,0.19638771816769632,16,0.43776376505946685,3.2443552535915052,0.19665955309847216,25,0.3091664707596806,3.3592707920246396,0.1966861306506136,35,0.24106426240789025,3.4260232448264416
50700.v,7.556874899514455,2.022457731649139,270.80891781798965,270.81102692734805,-7.78812215418423e-06,1.1132917923161891,35,0.2021428508828964,16,0.43776376505946685,3.1174593980161402,0.20246729810755398,25,0.3091664707596806,3.232024502072136,0.20249429494419025,35,0.24106426240789025,3.2989365005757865
50700.bg,7.701091142715588,2.0413620256663516,275.9770592795709,275.97921476163555,-7.810305810651563e-06,1.0826151009929665,35,0.20176504172260104,15,0.43776376505946685,3.0945531496750434,0.20163699455959352,25,0.3091664707596806,3.228769084048562,0.2016616553302694,35,0.24106426240789025,3.295738802356235
50700.bh,7.678260533036983,2.0383930284120035,275.1588918825171,275.16104839860134,-7.837286915446384e-06,1.0748367943945567,35,0.2013336403025183,15,0.43776376505946685,3.101985985669806,0.20120766294066433,25,0.3091664707596806,3.236194268563858,0.20123130836627964,35,0.24106426240789025,3.3031963606325006
50700.w,7.519142850263869,2.0174521487875525,269.4567327803646,269.45884694005184,-7.845946463747033e-06,1.0920104288660026,35,0.20120586849945502,16,0.43776376505946685,3.1327152149487967,0.20151627396564412,25,0.3091664707596806,3.2474842138371542,0.2015434244478704,35,0.24106426240789025,3.3143571443391844
50700.z,7.19658696754372,1.9736068813475927,257.89750042110643,257.8996123354783,-8.188900916694664e-06,1.016645163432156,35,0.19682329574750385,15,0.43776376505946685,3.212461621161634,0.19670780180534359,25,0.3091664707596806,3.346825766199343,0.19673050901134415,35,0.24106426240789025,3.4137608099382333
50700.j,4.250585842624334,1.4470568187599047,152.32396260094862,152.3256018381228,-1.0761402905345996e-05,0.7935835008519172,35,0.17285776866360822,15,0.43776376505946685,3.9670411733600686,0.17279461204190244,25,0.3091664707596806,4.101890629579353,0.17280901594235928,35,0.24106426240789025,4.1686234828175035
50700.be,8.243412485236286,2.1094143947483066,295.4118645761738,295.4140474994495,-7.389368563148757e-06,1.207225748827472,35,0.20746645450808177,16,0.43776376505946685,2.9828652456499087,0.2078329078395382,25,0.3091664707596806,3.0971580566136083,0.20786130540108316,35,0.24106426240789025,3.1641248780400715
50700.m,5.059094192055111,1.6211874538467144,181.29790950574886,181.29961282813562,-9.395069080375684e-06,0.9081704267618308,35,0.18483255098055398,15,0.43776376505946685,3.6132537903940523,0.18474401115613115,25,0.3091664707596806,3.7475157332721736,0.18476510826938475,35,0.24106426240789025,3.814250305658806
50700.c,3.9631428867291807,1.377037368751154,142.0231207664595,142.02468735904355,-1.1030424450719778e-05,0.7865970989897086,35,0.17172097495786587,15,0.43776376505946685,4.057881312264441,0.17165271016638442,25,0.3091664707596806,4.192894395435597,0.1716677448603299,35,0.24106426240789025,4.259612020339021
50700.d,3.9844304867002354,1.382394387775572,142.78598072484843,142.78755784262802,-1.1045204522108776e-05,0.7832701737931411,36,0.1713959548331536,15,0.43776376505946685,4.056260120161667,0.17133360614342125,25,0.3091664707596806,4.190935439211168,0.1712959356183294,36,0.24106426240789025,4.262676401297561
50700.i,5.493035459099636,1.7034810096645407,196.8487908858213,196.85049619157903,-8.662948738802356e-06,1.032070129068277,36,0.1933583234109989,15,0.43776376505946685,3.418811612190039,0.1932242653934546,25,0.3091664707596806,3.553827186312977,0.19315238286986422,36,0.24106426240789025,3.6254187680264853
50700.p,6.212748632901533,1.8266034120145136,222.64057414484952,222.6424096852053,-8.244342838303886e-06,1.0476253934798947,35,0.1968789179248602,15,0.43776376505946685,3.2635388780278682,0.19659419427950742,26,0.3091664707596806,3.405864136730057,0.19680031211501442,35,0.24106426240789025,3.463929057309698
50700.q,6.590886396506896,1.8856878457677215,236.19163534125983,236.19349759438305,-7.884438573357855e-06,1.129317079609789,35,0.20156903355013034,15,0.43776376505946685,3.1519608999916087,0.20143594655242916,25,0.3091664707596806,3.2861951922179946,0.20146494750343755,35,0.24106426240789025,3.3530066166886514
50700.x,7.509650078313212,2.0161888705910656,269.11653486019657,269.1186603742388,-7.898055226940315e-06,1.0729242749449952,35,0.20031948954216522,16,0.43776376505946685,3.145774013374302,0.2006258486154493,25,0.3091664707596806,3.2603140222175613,0.20065262342602788,35,0.24106426240789025,3.327170339712975
50700.y,7.836974609678,2.05885286826428,280.84664216434345,280.8487860751561,-7.633683743568653e-06,1.1390639796967428,35,0.20404807202992478,16,0.43776376505946685,3.0639316821634393,0.20437524146513547,25,0.3091664707596806,3.1788205454606473,0.20440863501752882,35,0.24106426240789025,3.2455036736470966


==> anc/make_crossing_figure.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Figure for Section 8.2: "A prime whose own Frobenius jump produces an oriented
shrinking-target intersection with a level hypersurface of the zero-generated
phase flow."

Panel (a)  arithmetic side: the Frobenius jump of width 2T_E(q) straddling the
           level, oriented by sgn a_q(E), shrinking as q grows.
Panel (b)  spectral side: the same primes as points of the Kronecker orbit on
           T^2, sitting inside (or outside) a tube around the level curve.

Frobenius traces are the true a_q(E) of y^2 + y = x^3 - x (conductor 37,
rank one, w_E = -1), obtained by exact point counting.  The zero field is the
M = 2 truncation of the explicit formula, with amplitudes and phases given by
the paper's own formulas, so that both panels display the same function.
"""

import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch

mpl.rcParams.update({
    "font.family": "serif",
    "mathtext.fontset": "cm",
    "font.size": 10,
    "axes.linewidth": 0.8,
})

# ----------------------------------------------------------------- arithmetic
def primes_upto(n):
    sieve = np.ones(n + 1, dtype=bool)
    sieve[:2] = False
    for p in range(2, int(n**0.5) + 1):
        if sieve[p]:
            sieve[p * p :: p] = False
    return np.nonzero(sieve)[0]


def a_q_37(q):
    """a_q for y^2+y=x^3-x.  Completing the square: (2y+1)^2 = 4x^3-4x+1."""
    x = np.arange(q, dtype=np.int64)
    f = (4 * x**3 - 4 * x + 1) % q
    qr = np.zeros(q, dtype=np.int8)          # +1 residue, -1 non-residue, 0 zero
    sq = np.unique((x * x) % q)
    qr[sq] = 1
    qr[0] = 0
    chi = np.where(f == 0, 0, np.where(qr[f] == 1, 1, -1))
    return int(-chi.sum())


QMIN, QMAX = 100, 10000
ps = [int(p) for p in primes_upto(QMAX) if p >= QMIN and p != 37]
aq = np.array([a_q_37(q) for q in ps])
qs = np.array(ps, dtype=float)

u_q = np.log(qs)
T_q = np.abs(aq) * np.log(qs) / (2.0 * qs)       # Frobenius half-window
H_q = aq * np.log(qs) / (2.0 * qs)               # signed half-jump

# ------------------------------------------------------- two-mode zero field
gam = np.array([1.0, np.sqrt(2.0)])              # rationally independent
A = 2.0 / np.sqrt(0.25 + gam**2)                 # A_k = 2 |1/2 + i gamma_k|^{-1}
dl = -np.arctan(2.0 * gam)                       # delta_k = -arg(1/2 + i gamma_k)


def Phi(p1, p2):
    return A[0] * np.cos(p1 + dl[0]) + A[1] * np.cos(p2 + dl[1])


def z(u):
    return A[0] * np.cos(gam[0] * u + dl[0]) + A[1] * np.cos(gam[1] * u + dl[1])


LEVEL = 0.0                                       # centred level y = c - mu_E
B = z(u_q)                                        # midpoint of the jump
cross = np.abs(B - LEVEL) < T_q


# ------------------------------------------------------------ display primes
ZOOM = (145, 185)
zi = [k for k in range(len(ps)) if ZOOM[0] <= ps[k] <= ZOOM[1]]
i_far = max(range(len(ps)), key=lambda k: ps[k])          # largest prime: thin tube

print("zoom window primes")
for k in zi:
    print(f"  q={ps[k]:5d}  a_q={aq[k]:5d}  T={T_q[k]:.4f}  B={B[k]:+.4f}  "
          f"{'CROSS' if cross[k] else 'miss '}  {'up' if aq[k]<0 else 'down'}")
print(f"far prime q={ps[i_far]}  a_q={aq[i_far]}  T={T_q[i_far]:.4f}")

C_UP, C_DN, C_MISS = "#1f77b4", "#d62728", "#6e6e6e"

def col_of(k):
    if not cross[k]:
        return C_MISS
    return C_UP if aq[k] < 0 else C_DN

# ==================================================================== figure
fig = plt.figure(figsize=(11.2, 4.6))
gs = fig.add_gridspec(1, 2, width_ratios=[1.32, 1.0], wspace=0.22,
                      left=0.058, right=0.985, bottom=0.135, top=0.90)

# --------------------------------------------------------------- panel (a)
ax = fig.add_subplot(gs[0, 0])
u0, u1 = np.log(ZOOM[0]) - 0.004, np.log(ZOOM[1]) + 0.004
uu = np.linspace(u0, u1, 2000)
ax.plot(uu, z(uu), lw=1.0, color="0.62", zorder=1)
ax.axhline(LEVEL, color="k", lw=1.1, ls="--", zorder=2)
ax.text(u0 + 0.004, LEVEL + 0.028, r"level $c$", fontsize=9, va="bottom")

for k in zi:
    uk, bk, tk, hk = u_q[k], B[k], T_q[k], H_q[k]
    c = col_of(k)
    ax.add_patch(FancyArrowPatch((uk, bk + hk), (uk, bk - hk),
                                 arrowstyle="-|>", mutation_scale=13,
                                 lw=2.1, color=c, zorder=4,
                                 shrinkA=0, shrinkB=0))
    ax.plot([uk], [bk], "o", ms=4.4, mfc="w", mec=c, mew=1.4, zorder=5)
    ax.annotate(rf"${ps[k]}$", (uk, bk - tk),
                textcoords="offset points", xytext=(0, -13),
                ha="center", va="top", fontsize=8.6, color=c, zorder=8,
                bbox=dict(boxstyle="round,pad=0.10", fc="w", ec="none", alpha=0.9))

kw = zi[[ps[k] for k in zi].index(157)]
ax.annotate(r"$2T_E(q)=\dfrac{|a_q(E)|\log q}{q}$",
            xy=(u_q[kw] - 0.006, B[kw]), xytext=(u_q[kw] - 0.075, 0.62),
            fontsize=9.5, color=col_of(kw), ha="left",
            arrowprops=dict(arrowstyle="->", lw=0.9, color=col_of(kw)))
kb = zi[[ps[k] for k in zi].index(163)]
ax.annotate(r"$B_E^{*}(q)$", xy=(u_q[kb], B[kb]),
            textcoords="offset points", xytext=(13, 10), fontsize=9.5,
            arrowprops=dict(arrowstyle="->", lw=0.8, color="0.3"))

ax.set_xlabel(r"$u=\log q$")
ax.set_ylabel(r"centred race $\ \mathcal{E}_E^{*}(\mathrm{e}^{u})-\mu_E$")
ax.set_xlim(u0, u1)
ax.set_ylim(-0.55, 0.90)
ax.set_title(r"(a) the prime's own jump straddles the level", fontsize=10.5)

hup = plt.Line2D([], [], color=C_UP, lw=2.1, label=r"$a_q(E)<0$: upward crossing")
hdn = plt.Line2D([], [], color=C_DN, lw=2.1, label=r"$a_q(E)>0$: downward crossing")
hms = plt.Line2D([], [], color=C_MISS, lw=2.1, label=r"jump does not reach $c$")
ax.legend(handles=[hup, hdn, hms], loc="lower left", fontsize=8.2,
          framealpha=0.93, borderpad=0.45, handlelength=1.6)

# inset: the target shrinks
ins = ax.inset_axes([0.615, 0.60, 0.365, 0.355])
ins.loglog(qs, T_q, ".", ms=1.1, color="0.72", zorder=1)
qg = np.logspace(np.log10(QMIN), np.log10(QMAX), 200)
ins.loglog(qg, (4.0 / (3 * np.pi)) * np.log(qg) / np.sqrt(qg), "k-", lw=1.0, zorder=2)
for k in zi:
    ins.loglog([qs[k]], [T_q[k]], "o", ms=3.0, color=col_of(k), zorder=3)
ins.loglog([qs[i_far]], [T_q[i_far]], "s", ms=3.4, color="0.25", zorder=3)
ins.set_xlabel(r"$q$", fontsize=8, labelpad=0)
ins.set_ylabel(r"$T_E(q)$", fontsize=8, labelpad=0)
ins.tick_params(labelsize=7, length=2.4, pad=1.5)
ins.set_title(r"the target shrinks", fontsize=8, pad=2.5)

# --------------------------------------------------------------- panel (b)
bx = fig.add_subplot(gs[0, 1])
g = np.linspace(0, 2 * np.pi, 900)
P1, P2 = np.meshgrid(g, g)
F = Phi(P1, P2)

show = [zi[[ps[k] for k in zi].index(q)] for q in (157, 163, 173)]
k_miss = show[2]
t_wide = T_q[k_miss]          # width for which the three marked points are faithful
t_thin = T_q[i_far]

def torus_bg(a, lw_orbit, orbit_u):
    a.contourf(P1, P2, F, levels=[LEVEL - t_wide, LEVEL + t_wide],
               colors=["#c3dcee"], zorder=1)
    a.contourf(P1, P2, F, levels=[LEVEL - t_thin, LEVEL + t_thin],
               colors=["#5e9dcb"], zorder=2)
    a.contour(P1, P2, F, levels=[LEVEL], colors="k", linewidths=1.5, zorder=3)
    uu2 = np.linspace(0.0, orbit_u, 200000)
    o1 = (gam[0] * uu2) % (2 * np.pi)
    o2 = (gam[1] * uu2) % (2 * np.pi)
    brk = np.nonzero((np.abs(np.diff(o1)) > np.pi) | (np.abs(np.diff(o2)) > np.pi))[0]
    st = 0
    for b in list(brk) + [len(uu2) - 1]:
        a.plot(o1[st:b + 1], o2[st:b + 1], lw=lw_orbit, color="0.62", zorder=4)
        st = b + 1

torus_bg(bx, 0.30, 42.0)

def mark(a, ms, fs, labels=True):
    for k in show:
        p1 = (gam[0] * u_q[k]) % (2 * np.pi)
        p2 = (gam[1] * u_q[k]) % (2 * np.pi)
        c = col_of(k)
        mk = "s" if not cross[k] else ("^" if aq[k] < 0 else "v")
        a.plot([p1], [p2], mk, ms=ms, color=c, mec="k", mew=0.6, zorder=10)
        if labels:
            a.annotate(rf"${ps[k]}$", (p1, p2), textcoords="offset points",
                       xytext=(9, 6), fontsize=fs, color=c, zorder=11,
                       bbox=dict(boxstyle="round,pad=0.12", fc="w", ec="none",
                                 alpha=0.85))

mark(bx, 5.0, 7.5, labels=False)

bx.set_xlim(0, 2 * np.pi); bx.set_ylim(0, 2 * np.pi)
bx.set_xticks([0, np.pi, 2 * np.pi]); bx.set_xticklabels([r"$0$", r"$\pi$", r"$2\pi$"])
bx.set_yticks([0, np.pi, 2 * np.pi]); bx.set_yticklabels([r"$0$", r"$\pi$", r"$2\pi$"])
bx.set_xlabel(r"$\varphi_1$"); bx.set_ylabel(r"$\varphi_2$", labelpad=-2)
bx.set_title(r"(b) the same primes on the phase torus $\mathbb{T}^{2}$",
             fontsize=10.5, pad=13)
bx.set_aspect("equal")

for xy, dxy in [((0.30, -0.52), (0.60, 0)), ((0.30, 2 * np.pi + 0.22), (0.60, 0)),
                ((-0.55, 0.30), (0, 0.60)), ((2 * np.pi + 0.20, 0.30), (0, 0.60))]:
    bx.add_patch(FancyArrowPatch(xy, (xy[0] + dxy[0], xy[1] + dxy[1]),
                                 arrowstyle="-|>", mutation_scale=8, lw=1.0,
                                 color="0.35", clip_on=False, zorder=8))

bx.annotate(r"$\Sigma_{E,M}(c)$", xy=(4.72, 3.05), xytext=(4.30, 4.30),
            fontsize=9.5, ha="center",
            bbox=dict(boxstyle="round,pad=0.15", fc="w", ec="0.6", lw=0.5),
            arrowprops=dict(arrowstyle="->", lw=0.8, color="0.35"))

# zoom on the three sampled points
ZX = (4.93, 5.29); ZY = (0.76, 1.12)
iz = bx.inset_axes([0.035, 0.035, 0.415, 0.415])
torus_bg(iz, 0.60, 42.0)
mark(iz, 8.5, 8.2, labels=True)
iz.set_xlim(*ZX); iz.set_ylim(*ZY)
iz.set_xticks([]); iz.set_yticks([])
iz.set_aspect("equal")
for sp in iz.spines.values():
    sp.set_linewidth(1.0); sp.set_color("0.25")
bx.indicate_inset_zoom(iz, edgecolor="0.25", lw=0.9, alpha=1.0)

k = show[1]
p1 = (gam[0] * u_q[k]) % (2 * np.pi); p2 = (gam[1] * u_q[k]) % (2 * np.pi)
gr = np.array([-A[0] * np.sin(p1 + dl[0]), -A[1] * np.sin(p2 + dl[1])])
gr = 0.075 * gr / np.linalg.norm(gr)
iz.add_patch(FancyArrowPatch((p1 + 0.35 * gr[0], p2 + 0.35 * gr[1]),
                             (p1 + 1.5 * gr[0], p2 + 1.5 * gr[1]),
                             arrowstyle="-|>", mutation_scale=10, lw=1.3,
                             color="k", zorder=8))
iz.annotate(r"$\nabla\Phi_{E,M}$", (p1 + 1.5 * gr[0], p2 + 1.5 * gr[1]),
            textcoords="offset points", xytext=(-6, -11), fontsize=8, zorder=8)

bx.annotate(r"tube $|\Phi_{E,M}-(c-\mu_E)|<T_E(q)$",
            xy=(1.18, 4.72), xytext=(3.15, 5.62), fontsize=8.3, ha="center",
            bbox=dict(boxstyle="round,pad=0.15", fc="w", ec="0.6", lw=0.5),
            arrowprops=dict(arrowstyle="->", lw=0.8, color="0.35"), zorder=9)

fig.savefig("crossing_definition.pdf", format="pdf")
print("wrote crossing_definition.pdf")


==> anc/make_v13_figures.py <==
from pathlib import Path
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

base = Path('/mnt/data/v13work/repro/conductor_50700_v12_corrected_reproducibility')
out = Path('/mnt/data/v13work')

delta = pd.read_csv(base/'finiteX_50700_v12_delta_decomposition.csv')
spec = pd.read_csv(base/'intrinsic_elliptic_50700_spectral_bessel_summary.csv')[['class','nzeros_20']]
delta = delta.merge(spec, on='class', how='left')

# Figure 1: empirical total pairs and translated first-zero kernel arc.
def j(g):
    return np.log(1.0 + 1.0/(4.0*g*g))
def v(g):
    return 8.0/(1.0 + 4.0*g*g)

delta['j1'] = j(delta['gamma1'].to_numpy())
delta['v1'] = v(delta['gamma1'].to_numpy())
delta['Jrest'] = delta['J20'] - delta['j1']
delta['Vrest'] = delta['V20'] - delta['v1']
mean_Jrest = delta['Jrest'].mean()
mean_Vrest = delta['Vrest'].mean()
grid = np.linspace(0.54, 1.25, 500)

fig, ax = plt.subplots(figsize=(8.2,5.4))
ax.plot(mean_Vrest + v(grid), mean_Jrest + j(grid), linewidth=2.0,
        label='translated first-zero kernel arc')
ax.scatter(delta['V20'], delta['J20'], s=42, zorder=3,
           label='17 conductor-50700 classes')
# compact labels, with tuned offsets for the dense cluster
manual = {
    'be':(-5,-13),'y':(-7,8),'bg':(-18,8),'v':(2,-12),'bh':(3,7),'w':(4,-10),'x':(5,7),
    'q':(5,-9),'z':(-10,8),'u':(4,-10),'p':(5,7),'i':(4,5),'m':(4,5),'j':(4,5),
    'c':(-10,-13),'d':(5,6),'a':(4,5)
}
for _, r in delta.iterrows():
    lab = r['class'].split('.')[-1]
    dx,dy = manual.get(lab,(4,4))
    ax.annotate(lab, (r['V20'],r['J20']), xytext=(dx,dy), textcoords='offset points', fontsize=8)
ax.set_xlabel(r'$V_{E,20}$')
ax.set_ylabel(r'$J_{E,20}$')
ax.set_title('The fixed-conductor points follow the first-zero kernel arc')
ax.grid(alpha=0.25)
ax.legend(loc='upper left', fontsize=9)
fig.tight_layout()
fig.savefig(out/'kernel_arc_50700_v13.pdf', bbox_inches='tight')
fig.savefig(out/'kernel_arc_50700_v13.png', dpi=220, bbox_inches='tight')
plt.close(fig)

# Figure 2: 35/36 split dot plot.
fig, ax = plt.subplots(figsize=(7.4,5.1))
# exact tails from manuscript table, keyed by class
exact_tail = {
'a':0.030274,'be':0.030292,'bg':0.030284,'bh':0.030288,'c':0.030279,'d':0.029655,
'i':0.029658,'j':0.030278,'m':0.030282,'p':0.030286,'q':0.030287,'u':0.030300,
'v':0.030291,'w':0.030300,'x':0.030289,'y':0.030296,'z':0.030283}
rows=[]
for _,r in delta.iterrows():
    suffix=r['class'].split('.')[-1]
    rows.append((r['class'],int(r['nzeros_20']),exact_tail[suffix]))
tail=pd.DataFrame(rows,columns=['class','nzeros','tail'])
for xval,nz,marker in [(0,35,'o'),(1,36,'s')]:
    g=tail[tail.nzeros==nz].sort_values('tail').reset_index(drop=True)
    jitter=np.linspace(-0.15,0.15,len(g)) if len(g)>1 else np.array([0.0])
    ax.scatter(np.full(len(g),xval)+jitter,g['tail'],s=48,marker=marker,label=f'{nz} listed zeros')
    if nz == 36:
        for xx,(_,r) in zip(np.full(len(g),xval)+jitter,g.iterrows()):
            ax.annotate(r['class'].split('.')[-1],(xx,r['tail']),xytext=(0,6),textcoords='offset points',
                        ha='center',fontsize=8)
    ax.hlines(g['tail'].mean(),xval-0.23,xval+0.23,linewidth=2)
ax.set_xticks([0,1],['35 zeros','36 zeros'])
ax.set_xlim(-0.45,1.45)
ax.set_ylabel(r'$R_E(20)$')
ax.set_title('The tail splits by the discrete zero count')
ax.grid(axis='y',alpha=0.25)
ax.ticklabel_format(axis='y',style='plain',useOffset=False)
mean35=tail.loc[tail.nzeros==35,'tail'].mean(); mean36=tail.loc[tail.nzeros==36,'tail'].mean()
ax.annotate(r'gap $=6.31\times10^{-4}\approx j(19.9)$',
            xy=(0.5,(mean35+mean36)/2),xytext=(0.5,0.02992),ha='center',fontsize=9,
            arrowprops=dict(arrowstyle='-[,widthB=3.8,lengthB=0.8',lw=1.0))
fig.tight_layout()
fig.savefig(out/'tail_split_50700_v13.pdf',bbox_inches='tight')
fig.savefig(out/'tail_split_50700_v13.png',dpi=220,bbox_inches='tight')
plt.close(fig)

# Figure 4 replacement: class-indexed resolution ratios.
fid = pd.read_csv(base/'finiteX_50700_v12_field_fidelity.csv')
fid['observed_ratio']=fid['field_error_std']/fid['median_half_window']
fid['tail_ratio']=fid['tail_standard_deviation_T20']/fid['median_half_window']
fid=fid.sort_values('observed_ratio').reset_index(drop=True)
x=np.arange(len(fid))
fig, ax = plt.subplots(figsize=(9.2,5.1))
ax.plot(x,fid['observed_ratio'],marker='o',linewidth=1.2,label='observed field-error s.d. / half-window')
ax.plot(x,fid['tail_ratio'],marker='s',linewidth=1.2,label=r'predicted omitted-zero $\sigma_{>20}$ / half-window')
ax.axhline(1.0,linestyle='--',linewidth=1.0,label='event-resolution threshold')
ax.set_xticks(x,[c.split('.')[-1] for c in fid['class']],rotation=45,ha='right')
ax.set_ylabel('noise-to-window ratio')
ax.set_title('Every class remains far above the individual-event resolution scale')
ax.set_ylim(0,max(fid['tail_ratio'].max(),fid['observed_ratio'].max())*1.12)
ax.grid(axis='y',alpha=0.25)
ax.legend(fontsize=8,loc='upper left')
fig.tight_layout()
fig.savefig(out/'finiteX_50700_v13_resolution_by_class.pdf',bbox_inches='tight')
fig.savefig(out/'finiteX_50700_v13_resolution_by_class.png',dpi=220,bbox_inches='tight')
plt.close(fig)

print('Figures written to', out)


==> anc/requirements.txt <==
numpy
pandas
scipy
matplotlib

